A Note on S-Matrix Bootstrap for Amplitudes with Linear Spectrum

We work out constraints imposed by channel duality and analyticity on tree-level amplitudes of four identical real scalars, with the assumptions of a linear spectrum of exchanged particles and Regge asymptotic behaviour. We reduce the requirement of channel duality to a countably infinite set of equations in the general case. We show that channel duality uniquely fixes the soft Regge behaviour of the amplitudes to that found in String theory, $(-s)^{2t}$. Specialising to the case of tachyonic external particles, we use channel duality to show that the amplitude can be any one in an infinite-dimensional parameter space, and present evidence that unitarity doesn't significantly reduce the dimension of the space of amplitudes.

==> anc/General-P-Uniqueness-Check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18799,        571]
NotebookOptionsPosition[     18121,        544]
NotebookOutlinePosition[     18475,        560]
CellTagsIndexPosition[     18432,        557]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "When", " ", "we", " ", "assume", " ", "that", " ", "the", " ", "residue", 
    " ", 
    SubscriptBox["f", "n"], 
    RowBox[{"(", "a", ")"}], " ", "falls", " ", "off", " ", "at", " ", 
    "large", " ", "n", " ", "as", " ", 
    SuperscriptBox["n", 
     RowBox[{
      RowBox[{"-", "2"}], "a"}]]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["f", "n"], 
     RowBox[{"(", "a", ")"}]}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["g", "J"], 
       RowBox[{"(", "a", ")"}], 
       SuperscriptBox["n", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "a"}], "-", "J"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "the", " ", "corssing", " ", "argument", " ", "tells", " ", "us", " ", 
     "that", " ", "there", " ", "are", " ", "poles", " ", "at", " ", "b"}], 
    " ", "=", " ", 
    RowBox[{"-", 
     FractionBox["r", "2"]}]}], ",", " ", 
   RowBox[{"r", "\[Element]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"2", "..."}]}], "}"}], ".", " ", "Duality"}], " ", 
      "requires", " ", "that", " ", "all", " ", "the", " ", "poles", " ", 
      "at", " ", "non"}], "-", 
     RowBox[{"integer", " ", "b", " ", 
      RowBox[{
      "vanish", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "When"}], 
      " ", "r", " ", "is", " ", "odd"}]}]}], ",", " ", 
   RowBox[{
   "and", " ", "the", " ", "equations", " ", "we", " ", "get", " ", "are"}]}],
   " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["g", "J"], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["r", "2"]}], ")"}]}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"h", "=", "0"}], "J"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"h", "+", "J"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["r", "2"], "+", "1"}], ")"}], "h"], 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"r", "-", "J", "+", "h"}], ",", "h"}], "]"}], 
     SubscriptBox["g", 
      RowBox[{"J", "-", "h"}]], 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["r", "2"]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", " ", 
  
  RowBox[{"where", " ", "J", " ", "is", " ", 
   RowBox[{"odd", ".", " ", "They"}], " ", "leave", " ", "the", " ", 
   SubscriptBox["g", 
    RowBox[{"even", " ", "J"}]], "s", " ", 
   RowBox[{
   "unconstrained", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "The"}], " ", "solutions", " ", "to", " ", "these", " ", "equations", " ",
    "are"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["g", 
      RowBox[{
       RowBox[{"2", "J"}], "+", "1"}]], "[", 
     RowBox[{"-", "n"}], "]"}], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"p", "=", "0"}], "J"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"J", "+", "p"}]], 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "-", 
         RowBox[{"2", "p"}], "+", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "-", 
         RowBox[{"2", "J"}]}], "]"}]], 
      RowBox[{"Z", "[", 
       RowBox[{"J", "-", "p", "+", "1"}], "]"}], 
      RowBox[{
       SubscriptBox["g", 
        RowBox[{"2", "p"}]], "[", 
       RowBox[{"-", "n"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
   "where", " ", "Z", " ", "is", " ", "the", " ", "function", " ", "defined", 
    " ", "in", " ", "the", " ", "first", " ", "evaluation", " ", "block", " ",
     "in", " ", "this", " ", 
    RowBox[{"file", ".", "\[IndentingNewLine]", "This"}], " ", "solution", 
    " ", "works", " ", "without", " ", "any", " ", "assumptions", " ", 
    "about", " ", 
    RowBox[{"n", ".", "\[IndentingNewLine]", "This"}], " ", "is", " ", 
    "checked", " ", "in", " ", "a", " ", "companion", " ", "file", " ", 
    "called", " ", "\"\<Spurious-Pole-Vinsishing-Constraints.nb\>\""}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"The", " ", "equations", " ", "that", " ", "the", " ", "residues", 
  " ", "at", " ", "the", " ", "real", " ", "poles", " ", "match", " ", 
  "are"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["f", "n"], 
   RowBox[{"(", "a", ")"}]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"J", "=", "0"}], 
    RowBox[{"2", "n"}]], 
   RowBox[{
    FractionBox["1", "2"], 
    SubscriptBox["g", "J"], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "n"}], ")"}], "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "a"}], ")"}], 
        RowBox[{
         RowBox[{"2", "n"}], "-", "J"}]], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "n", "-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"2", "n"}], "-", "J"}]]}], "]"}], ".", "\[IndentingNewLine]",
      "Writing"}], " ", "also"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["f", "n"], 
   RowBox[{"(", "a", ")"}]}], "=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"J", "=", "0"}], 
    RowBox[{"2", "n"}]], 
   RowBox[{
    SubscriptBox["h", "J"], 
    RowBox[{"(", 
     RowBox[{"-", "n"}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "a"}], ")"}], 
     RowBox[{
      RowBox[{"2", "n"}], "-", "J"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "and", " ", "plugging", " ", "in", " ", "the", " ", "solutions", " ", "to", 
   " ", "the", " ", "spurious"}], "-", "pole", "-", 
  RowBox[{
  "vanishing", " ", "equations", " ", "gives", " ", "us", " ", 
   "that"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["h", "J"], 
    RowBox[{"(", 
     RowBox[{"-", "n"}], ")"}]}], "=", 
   RowBox[{
    SubscriptBox["g", "J"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "n"}], ")"}], ".", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "In"}], " ", "this", " ", "file"}]}], ",", " ", 
  RowBox[{
  "we", " ", "write", " ", "the", " ", "residues", " ", 
   "as"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["f", "n"], 
    RowBox[{"(", "a", ")"}]}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", "0"}], "n"], 
    RowBox[{
     SubscriptBox["a", "m"], " ", 
     SubscriptBox["VS", 
      RowBox[{"n", ",", "m"}]], 
     RowBox[{"(", "a", ")"}]}]}]}], ",", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"where", " ", 
    SubscriptBox["VS", 
     RowBox[{"n", ",", "m"}]], " ", "is", " ", "the", " ", "residue", " ", 
    "of", " ", "the", " ", "Virasoro"}], "-", 
   RowBox[{
   "Shapiro", " ", "amplitude", " ", "with", " ", "the", " ", "poles", " ", 
    "shifted", " ", "by", " ", "m", " ", 
    RowBox[{"places", ".", "\[IndentingNewLine]", "From"}], " ", "this"}]}], 
  ",", " ", 
  RowBox[{
  "we", " ", "can", " ", "show", " ", "that"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["h", "J"], 
     RowBox[{"(", 
      RowBox[{"-", "n"}], ")"}]}], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "0"}], "n"], 
     RowBox[{
      SubscriptBox["a", "m"], 
      SuperscriptBox[
       SubscriptBox["G", "J"], "m"], 
      RowBox[{"(", 
       RowBox[{"-", "n"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"where", " ", 
     SuperscriptBox[
      SubscriptBox["G", "j"], "m"], "s", " ", "are", " ", "the", " ", 
     RowBox[{"1", "/", "n"}], " ", "expansion", " ", "coefficients", " ", 
     "of", " ", "the", " ", "shifted", " ", "Virasoro"}], "-", 
    RowBox[{"Shapiro", " ", "residues"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["VS", 
      RowBox[{"n", ",", "m"}]], 
     RowBox[{"(", "a", ")"}]}], "=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["G", "j"], "m"], 
      RowBox[{"(", "a", ")"}], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "a"}], "-", "j"}]]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Then", ",", " ", 
  RowBox[{
  "we", " ", "interpret", " ", "the", " ", 
   "equations"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["h", 
    RowBox[{
     RowBox[{"2", "J"}], "+", "1"}]], 
   RowBox[{"(", 
    RowBox[{"-", "n"}], ")"}]}], "=", 
  RowBox[{
   SubscriptBox["g", 
    RowBox[{
     RowBox[{"2", "J"}], "+", "1"}]], 
   RowBox[{"(", 
    RowBox[{"-", "n"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"as", " ", "equations", " ", "constraining", " ", "the", " ", 
  "coefficients", " ", 
  SubscriptBox["a", "m"], " ", "and", " ", "solve", " ", 
  RowBox[{"them", "."}]}]}], "Text",
 CellChangeTimes->{{3.669024656558283*^9, 3.669024860905834*^9}, {
  3.669024996296398*^9, 3.669025212876009*^9}, {3.6690252590403748`*^9, 
  3.669025451072212*^9}, {3.669025489351012*^9, 3.669025726010703*^9}, {
  3.669025773890452*^9, 3.66902587756866*^9}, {3.6690259823505*^9, 
  3.66902605424571*^9}, {3.669105169854361*^9, 3.669105187959147*^9}, {
  3.669105220926502*^9, 3.669105334311585*^9}, {3.6691053653707037`*^9, 
  3.669105885926133*^9}, {3.709881358353778*^9, 3.709881506455765*^9}, {
  3.709881553679451*^9, 3.709881709175888*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"max", "=", "11"}], ";"}]], "Input",
 CellChangeTimes->{{3.691176213867593*^9, 3.691176216707552*^9}, {
   3.691176841085359*^9, 3.691176841169159*^9}, 3.6911776485663548`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Thingy", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "n"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "\[Pi]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}], 
         RowBox[{"2", " ", "n"}]], " ", 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", " ", "n"}], ",", 
          FractionBox["1", "4"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"2", " ", "n"}]], " ", 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", " ", "n"}], ",", 
          FractionBox["3", "4"]}], "]"}]}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.669014144548977*^9, 3.66901414852687*^9}, {
  3.669014346383806*^9, 3.669014361887702*^9}, {3.669022736730645*^9, 
  3.66902273906774*^9}, {3.6690227763298492`*^9, 3.669022781161207*^9}, {
  3.69117765518958*^9, 3.691177657413281*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VSnmExp", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "b"}], "-", 
       RowBox[{"2", "m"}]}]], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"P", "-", "b", "+", "n", "-", "m"}], "]"}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "+", "P", "+", 
            RowBox[{"2", "m"}]}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"P", "-", "b", "+", 
            RowBox[{"2", "m"}]}], "]"}]}]], 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           RowBox[{"2", "m"}], "-", "b", "+", "n"}], "]"}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "-", "m", "+", "1"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "m", "-", "b"}], "]"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "\[Infinity]", ",", "max"}], "}"}]}], "]"}]}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"j", ",", "m"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"VSnmExp", ",", "j"}], "]"}], ")"}], "/.", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"m", "-", "n"}]}]}]}], ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "0", ",", "max"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "max"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.669021267548501*^9, 3.6690212956396933`*^9}, 
   3.669021394988875*^9, {3.669021510130396*^9, 3.669021571209148*^9}, {
   3.669021663478804*^9, 3.66902177474802*^9}, {3.6690218950976343`*^9, 
   3.6690220660624847`*^9}, {3.669023129610623*^9, 3.6690231341463337`*^9}, {
   3.669023395429484*^9, 3.669023422677092*^9}, {3.669045992837202*^9, 
   3.669045992972973*^9}, {3.6690461999209423`*^9, 3.66904620477667*^9}, {
   3.6690462394721613`*^9, 3.6690462420074787`*^9}, 3.6690463044389153`*^9, {
   3.66904637922126*^9, 3.66904637940422*^9}, 3.691175835914473*^9, {
   3.691175947920459*^9, 3.691175961677174*^9}, {3.6911761613216248`*^9, 
   3.691176195258664*^9}, {3.6911762260603724`*^9, 3.691176290556328*^9}, 
   3.691176366249181*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "a", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "0", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", "j", "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "m", "]"}], 
        RowBox[{"g", "[", 
         RowBox[{"j", ",", "m"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"Floor", "[", 
          FractionBox["j", "2"], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "0", ",", "max"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"J", "=", "1"}], ",", 
   RowBox[{"J", "\[LessEqual]", 
    FractionBox[
     RowBox[{"max", "-", "1"}], "2"]}], ",", 
   RowBox[{"J", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "J", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", "J", "]"}], "/.", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{
               RowBox[{"2", "J"}], "+", "1"}], "]"}], "\[Equal]", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"m", "+", "J"}]], 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "n"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}], "!"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "n"}], "-", 
                    RowBox[{"2", "J"}], "-", "1"}], ")"}], "!"}]], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"n", "+", "P"}], ")"}], 
                 RowBox[{
                  RowBox[{"2", "J"}], "-", 
                  RowBox[{"2", "m"}], "+", "1"}]], 
                RowBox[{"Thingy", "[", 
                 RowBox[{"J", "-", "m", "+", "1"}], "]"}], 
                RowBox[{"G", "[", 
                 RowBox[{"2", "m"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "0", ",", "J"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"a", "[", "J", "]"}]}], "]"}], "//", "FullSimplify"}], 
         ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"J", ",", 
       RowBox[{"a", "[", "J", "]"}]}], "}"}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{
  3.669023427284317*^9, 3.6690460097006683`*^9, {3.669046409092271*^9, 
   3.669046409211669*^9}, {3.69117633238839*^9, 3.691176338159375*^9}, {
   3.691176379255267*^9, 3.691176409903434*^9}, {3.691176812483719*^9, 
   3.69117681316689*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.691176818236992*^9, 3.691177885498352*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.691176818236992*^9, 3.69117788604457*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.691176818236992*^9, 3.691177887389696*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.691176818236992*^9, 3.6911778913445673`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.691176818236992*^9, 3.691177898280027*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1364, 747},
WindowMargins->{{0, Automatic}, {2, Automatic}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 9742, 291, 1120, "Text"],
Cell[10303, 313, 210, 4, 35, "Input"],
Cell[10516, 319, 1189, 36, 59, "Input"],
Cell[11708, 357, 2466, 63, 107, "Input"],
Cell[CellGroupData[{
Cell[14199, 424, 3176, 89, 390, "Input"],
Cell[CellGroupData[{
Cell[17400, 517, 136, 3, 26, "Print"],
Cell[17539, 522, 135, 3, 26, "Print"],
Cell[17677, 527, 136, 3, 26, "Print"],
Cell[17816, 532, 138, 3, 26, "Print"],
Cell[17957, 537, 136, 3, 26, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/SPE-Soln-Check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25278,        829]
NotebookOptionsPosition[     24565,        800]
NotebookOutlinePosition[     24921,        816]
CellTagsIndexPosition[     24878,        813]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This file is a brute-force check of equations 4.17 and 4.18 of the main \
paper, which purport to be a solution of the Spurious-Pole Equations at k=2.\
\>", "Text",
 CellChangeTimes->{{3.6911115841824503`*^9, 3.6911116025657053`*^9}, {
   3.6911140801073427`*^9, 3.691114146836073*^9}, 3.707058993785103*^9, {
   3.709881252663291*^9, 3.7098813039712133`*^9}},
 ExpressionUUID -> "13e9476c-5b8f-4c36-a07a-f7f48f400d92"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", "x_", "]"}], ":=", 
   RowBox[{
    FractionBox["4", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], 
      RowBox[{"2", "x"}]]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zeta", "[", 
       RowBox[{
        RowBox[{"2", "x"}], ",", 
        FractionBox["1", "4"]}], "]"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "x"}]], 
       RowBox[{"Zeta", "[", 
        RowBox[{
         RowBox[{"2", "x"}], ",", 
         FractionBox["3", "4"]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.691111325725415*^9, 3.691111378640896*^9}, {
  3.691111610557246*^9, 
  3.691111649185246*^9}},ExpressionUUID->"afd927f7-641d-464a-b990-\
f11f2662cbdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jmax", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.69111139875115*^9, 3.691111403564921*^9}, {
  3.691112190250229*^9, 
  3.691112193084436*^9}},ExpressionUUID->"7c8093b9-9dcc-4cd5-8584-\
a94192f3ed1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gs", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "\[Element]", "Integers"}], "&&", 
     RowBox[{"P", "\[Element]", "Integers"}]}], ",", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"2", "j"}], "]"}], ",", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"p", "=", "0"}], "j"], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "p"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"P", "+", "n", "+", 
               FractionBox["1", "2"]}], ")"}], 
             RowBox[{
              RowBox[{"2", "p"}], "+", "1"}]], 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "-", 
                RowBox[{"2", "j"}], "+", 
                RowBox[{"2", "p"}], "+", "1"}], ")"}], "!"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "-", 
                RowBox[{"2", "j"}]}], ")"}], "!"}]], 
            RowBox[{"Z", "[", 
             RowBox[{"p", "+", "1"}], "]"}], 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"2", "j"}], "-", 
              RowBox[{"2", "p"}]}], "]"}]}]}]}], "}"}], "//", 
        "FullSimplify"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}], "//", 
     "Flatten"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69111141178543*^9, 3.691111559635347*^9}, {
  3.691111662309269*^9, 3.691111703476626*^9}, {3.691111765784074*^9, 
  3.6911117665250397`*^9}, {3.69111184438197*^9, 3.6911118962812853`*^9}, {
  3.691112057286746*^9, 
  3.691112059796875*^9}},ExpressionUUID->"cbb259f4-6d8e-4d1b-9540-\
3d99cb7db4dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", "0", "]"}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
    RowBox[{"G", "[", "0", "]"}]}], ",", 
   RowBox[{"G", "[", "2", "]"}], ",", 
   RowBox[{
    FractionBox["1", "192"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}], "+", 
          RowBox[{"2", " ", "P"}]}], ")"}], "3"], " ", 
       RowBox[{"G", "[", "0", "]"}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "P"}]}], ")"}], " ", 
       RowBox[{"G", "[", "2", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"G", "[", "4", "]"}], ",", 
   RowBox[{
    FractionBox["1", "60"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "n"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "4"], " ", 
       RowBox[{"G", "[", "0", "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "2"], " ", 
       RowBox[{"G", "[", "2", "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"G", "[", "4", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"G", "[", "6", "]"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"168", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "4"], " ", 
         RowBox[{"G", "[", "2", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", " ", "n"}], "]"}]}], "+", 
        RowBox[{"20160", " ", 
         RowBox[{"G", "[", "6", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
        RowBox[{"1680", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "2"], " ", 
         RowBox[{"G", "[", "4", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "6"], " ", 
         RowBox[{"G", "[", "0", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "n"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"40320", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.691111571911764*^9, 3.691111670254895*^9, 
  3.6911117130082693`*^9, 3.6911118186140547`*^9, 3.6911120104274063`*^9, 
  3.69111218748547*^9, 
  3.691112238834697*^9},ExpressionUUID->"d8217d6b-3a9b-4882-b963-\
4138c1e717ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spes", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Gs", "\[LeftDoubleBracket]", 
       RowBox[{"J", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"r", "=", "0"}], "J"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"J", "+", "r"}]], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "n"}], "+", "1", "-", "J", "+", "r"}], ",", "r"}], 
         "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "+", 
           FractionBox["1", "2"], "+", "P"}], ")"}], "r"], 
        RowBox[{"Gs", "\[LeftDoubleBracket]", 
         RowBox[{"J", "-", "r", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"J", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "jmax"}], "+", "1"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.691111942024624*^9, 3.691112111030608*^9}, {
  3.691113854834725*^9, 
  3.6911138552262983`*^9}},ExpressionUUID->"03aa3db8-86da-47eb-9c77-\
6b39b0432839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{3.691112765041855*^9, 
  3.691113857607882*^9},ExpressionUUID->"be599a7a-910f-4ed5-af2e-\
3894a239b6e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"jmax", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gs", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "\[Element]", "Integers"}], "&&", 
     RowBox[{"P", "\[Element]", "Integers"}]}], ",", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"2", "j"}], "]"}], ",", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"p", "=", "0"}], "j"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "p"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"P", "+", "n", "+", 
              FractionBox["1", "2"]}], ")"}], 
            RowBox[{
             RowBox[{"2", "p"}], "+", "1"}]], 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "-", 
               RowBox[{"2", "j"}], "+", 
               RowBox[{"2", "p"}], "+", "1"}], ")"}], "!"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "-", 
               RowBox[{"2", "j"}]}], ")"}], "!"}]], 
           RowBox[{"Z", "[", 
            RowBox[{"p", "+", "1"}], "]"}], 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"2", "j"}], "-", 
             RowBox[{"2", "p"}]}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "jmax"}], "}"}]}], "]"}], "//", 
     "Flatten"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"spes", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Gs", "\[LeftDoubleBracket]", 
       RowBox[{"J", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"r", "=", "0"}], "J"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"J", "+", "r"}]], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "n"}], "+", "1", "-", "J", "+", "r"}], ",", "r"}], 
         "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "+", 
           FractionBox["1", "2"], "+", "P"}], ")"}], "r"], 
        RowBox[{"Gs", "\[LeftDoubleBracket]", 
         RowBox[{"J", "-", "r", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"J", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "jmax"}], "+", "1"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.691113874752605*^9, 3.6911138913760853`*^9}, {
  3.691114420513603*^9, 3.691114427929809*^9}, {3.691114604604219*^9, 
  3.691114605887529*^9}, {3.6911148085980453`*^9, 
  3.691114809245926*^9}},ExpressionUUID->"240e380d-ff35-448e-b3e8-\
a108500044cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", "0", "]"}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
     RowBox[{"G", "[", "0", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "n"}], ")"}], "!"}]}]], ",", 
   RowBox[{"G", "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "3"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
       RowBox[{"G", "[", "0", "]"}]}], 
      RowBox[{"24", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "2", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]]}], ",", 
   RowBox[{"G", "[", "4", "]"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "5"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "0", "]"}]}], 
     RowBox[{"240", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "2", "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "4", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]]}], ",", 
   RowBox[{"G", "[", "6", "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "7"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
       RowBox[{"G", "[", "0", "]"}]}], 
      RowBox[{"40320", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "5"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "2", "]"}]}], 
     RowBox[{"240", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "4", "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "6", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]]}], ",", 
   RowBox[{"G", "[", "8", "]"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"31", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "9"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "0", "]"}]}], 
     RowBox[{"725760", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "7"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "2", "]"}]}], 
     RowBox[{"40320", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "5"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "4", "]"}]}], 
     RowBox[{"240", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "6", "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "8", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]]}], ",", 
   RowBox[{"G", "[", "10", "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"691", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "11"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
       RowBox[{"G", "[", "0", "]"}]}], 
      RowBox[{"159667200", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]]}], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "9"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "2", "]"}]}], 
     RowBox[{"725760", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "7"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "4", "]"}]}], 
     RowBox[{"40320", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "5"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "6", "]"}]}], 
     RowBox[{"240", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], "3"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "8", "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", "P"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}], " ", 
      RowBox[{"G", "[", "10", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], "!"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.691114412979611*^9, 3.69111443684286*^9}, 
   3.691114619694706*^9, 
   3.691114815971511*^9},ExpressionUUID->"3aa271e7-dfce-4d39-8e6f-\
815679da8e8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.691114412979611*^9, 3.69111443684286*^9}, 
   3.691114619694706*^9, 
   3.69111483905094*^9},ExpressionUUID->"7564f777-1ece-401f-9653-\
e2fb664d74d5"]
}, Open  ]]
},
WindowSize->{681, 747},
WindowMargins->{{400, Automatic}, {68, Automatic}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 429, 7, 85, "Text"],
Cell[990, 29, 830, 28, 63, "Input"],
Cell[1823, 59, 244, 6, 36, "Input"],
Cell[CellGroupData[{
Cell[2092, 69, 1953, 55, 222, "Input"],
Cell[4048, 126, 4403, 134, 381, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8488, 265, 1223, 36, 189, "Input"],
Cell[9714, 303, 263, 7, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10014, 315, 2942, 86, 383, "Input"],
Cell[12959, 403, 11234, 384, 944, "Output"],
Cell[24196, 789, 353, 8, 35, "Output"]
}, Open  ]]
}
]
*)



==> anc/Unitarity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    568237,      15360]
NotebookOptionsPosition[    555829,      15094]
NotebookOutlinePosition[    556187,      15110]
CellTagsIndexPosition[    556144,      15107]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.706682413539722*^9, 
  3.706682414341524*^9}},ExpressionUUID->"e1fc7920-cbf2-459a-9691-\
a46e57b09bdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalNu]", "\[Element]", "Integers"}], "&&", 
     RowBox[{"P", "\[Element]", "Integers"}]}], "}"}]}], ";"}]], "Input",Expre\
ssionUUID->"f355f759-0d2d-4758-a8e0-1f3715ec0137"],

Cell[CellGroupData[{

Cell["Codes", "Section",
 CellChangeTimes->{{3.705797813836952*^9, 3.705797818969681*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"f3bb56a5-7538-410f-9228-edfbd424eb5e"],

Cell[CellGroupData[{

Cell["\<\
symmpol, Poly1, Res, block, Sc4pt, block1, blocktest, VSCpl, VSCpl1, \
stirling1, Pochhsq, pochhsq, ResCoeff, Regge, Reggelist, ResCoefflistSubVS, \
ReggelistVS1, ReggelistVSq, ReggelistVSqlist\
\>", "Subsubsection",
 InitializationCell->False,
 CellChangeTimes->{{3.7057977448029833`*^9, 3.705797749235044*^9}, 
   3.705798069575902*^9},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"9ffba9e2-38bc-4314-844e-948ed1ae407e"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "symmpol", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"symmpol", "::", "usage"}], "=", 
   "\"\<symmpol[P,N] yields a degree \[CapitalNu] symmetric polynomial: \
\!\(\*UnderoverscriptBox[\(\[Sum]\), \(i = 0\), \
\(\[CapitalNu]\)]\)\!\(\*UnderoverscriptBox[\(\[Sum]\), \(j = 0\), \(\
\[CapitalNu]\)]\)F[\[CapitalNu],i,j]\!\(\*SuperscriptBox[\(a\), \
\(i\)]\)\!\(\*SuperscriptBox[\(b\), \(j\)]\), in variables {a,b} with an \
additional symmtery between a\[LongLeftRightArrow]-P-a-b. \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symmpol", "[", 
   RowBox[{"P_", ",", "\[CapitalNu]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"deg", "=", "\[CapitalNu]"}], ",", 
      RowBox[{"BasicPolynomial", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "\[CapitalNu]"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "\[CapitalNu]"], 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"\[CapitalNu]", ",", " ", "i", ",", "j"}], "]"}], 
            SuperscriptBox["a", "i"], 
            SuperscriptBox["b", "j"]}]}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"\[CapitalNu]", ",", "i_", ",", "j_"}], "]"}], 
           "\[RuleDelayed]", " ", 
           RowBox[{"F", "[", 
            RowBox[{"\[CapitalNu]", ",", 
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"\[CapitalNu]", ",", 
            RowBox[{"{", 
             RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], "\[RuleDelayed]", 
          RowBox[{"F", "[", 
           RowBox[{"\[CapitalNu]", ",", "i", ",", "j"}], "]"}]}], "}"}]}]}], 
      ",", 
      RowBox[{"Coefflist", "=", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"\[CapitalNu]", ",", "i", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "i", ",", "\[CapitalNu]"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "\[CapitalNu]"}], "}"}]}], "]"}], "//",
         "Flatten"}]}], ",", 
      RowBox[{"eqlist", "=", "0"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Off", "[", 
      RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"P", "=!=", "0"}], ",", 
       RowBox[{"eqlist", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Parallelize", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{
                RowBox[{"BasicPolynomial", "-", 
                 RowBox[{"(", 
                  RowBox[{"BasicPolynomial", "/.", 
                   RowBox[{"{", 
                    RowBox[{"b", "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "P"}], "-", "a", "-", "b"}]}], "}"}]}], 
                  ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "0", ",", "i"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "0", ",", "j"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", "deg"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "0", ",", "deg"}], "}"}]}], "]"}], "]"}], "//",
            "Flatten"}], ",", 
          RowBox[{"{", "0", "}"}]}], "]"}]}], ",", 
       RowBox[{"eqlist", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Parallelize", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{
                RowBox[{"BasicPolynomial", "-", 
                 RowBox[{"(", 
                  RowBox[{"BasicPolynomial", "/.", 
                   RowBox[{"{", 
                    RowBox[{"b", "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "a"}], "-", "b"}]}], "}"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "0", ",", "i"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "0", ",", "j"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", 
                RowBox[{"2", "deg"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "0", ",", 
                RowBox[{"2", "deg"}]}], "}"}]}], "]"}], "]"}], "//", 
           "Flatten"}], ",", 
          RowBox[{"{", "0", "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqlist", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Equal]", "0"}], "&"}], "/@", "eqlist"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Coefflist", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"eqlist", ",", "Coefflist"}], "]"}], "\[LeftDoubleBracket]", 
        "1", "\[RightDoubleBracket]"}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"On", "[", 
      RowBox[{"Solve", "::", "svars"}], "]"}], ";", 
     RowBox[{"BasicPolynomial", "/.", "Coefflist"}]}]}], "]"}]}], "\n", 
 RowBox[{"ClearAll", "[", "Poly1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Poly1", "::", "usage"}], "=", 
   "\"\<Poly1[P] yields a yields conditions on coefficients a symmetric \
polynomial in {a,b}: \!\(\*SubsuperscriptBox[\(\[Sum]\), \(i = 0\), \(P + \
1\)]\)symmpol[P,2i], s.t. there are no double poles in \
(symmpol[P,2P+2])FractionBox[\\\[CapitalGamma][a]\[CapitalGamma][b]\
\[CapitalGamma][-P-a-b],\[CapitalGamma][1-a]\[CapitalGamma][1-b]\
\[CapitalGamma][P+a+b+1]].\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Poly1", "[", "P_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Poly", "=", 
       RowBox[{"symmpol", "[", 
        RowBox[{"P", ",", 
         RowBox[{
          RowBox[{"2", "P"}], "+", "2"}]}], "]"}]}], ",", "coefflist", ",", 
      "eqnlist", ",", "sol"}], "}"}], ",", 
    RowBox[{
     RowBox[{"eqnlist", "=", 
      RowBox[{"Parallelize", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Pochhammer", "[", 
              RowBox[{"b", ",", 
               RowBox[{"P", "+", "1"}]}], "]"}], "2"], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"i", "=", "0"}], 
                RowBox[{"P", "+", "1"}]], "Poly"}], "/.", 
              RowBox[{"{", 
               RowBox[{"a", "\[Rule]", "0"}], "}"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "P"}], "+", "2"}]}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<Double poles condition\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"j", "\[Equal]", 
           RowBox[{"P", "-", "2"}]}], "&&", 
          RowBox[{"j", "\[NotEqual]", "1"}]}], "*)"}], 
        RowBox[{
         RowBox[{"j", "<", "0"}], ",", 
         RowBox[{"eqnlist", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"eqnlist", ",", 
            RowBox[{"Parallelize", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Poly", "/.", 
                   RowBox[{"{", 
                    RowBox[{"a", "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "P"}], "+", "2"}]}], "}"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"2", "P"}], "+", "2"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"eqnlist", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"eqnlist", ",", 
            RowBox[{"Parallelize", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Pochhammer", "[", 
                    RowBox[{"b", ",", 
                    RowBox[{"P", "+", "1", "-", "j"}]}], "]"}], "2"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"i", "=", "0"}], 
                    RowBox[{"2", "j"}]], 
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"j", ",", "i"}], "]"}], 
                    SuperscriptBox["b", "i"]}]}]}], "-", 
                  RowBox[{"(", 
                   RowBox[{"Poly", "/.", 
                    RowBox[{"{", 
                    RowBox[{"a", "\[Rule]", 
                    RowBox[{"-", "j"}]}], "}"}]}], ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"2", "P"}], "+", "2"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"P", "-", "1"}]}], "}"}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"P", "-", "2"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"P", "-", "2"}], "\[NotEqual]", "1"}]}], ",", 
         RowBox[{"eqnlist", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"eqnlist", ",", 
            RowBox[{"Parallelize", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Poly", "/.", 
                   RowBox[{"{", 
                    RowBox[{"a", "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "P"}], "+", "2"}]}], "}"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"2", "P"}], "+", "2"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}]}]}], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"eqnlist", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Equal]", "0"}], "&"}], "/@", 
       RowBox[{"Complement", "[", 
        RowBox[{"eqnlist", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"coefflist", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Cases", "[", 
                 RowBox[{
                  RowBox[{"Expand", "[", 
                   RowBox[{
                   "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"_", " ", 
                    RowBox[{"F", "[", 
                    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]}], 
                   "\[RuleDelayed]", 
                   RowBox[{"F", "[", 
                    RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]}], "]"}], ",", 
                
                RowBox[{"Cases", "[", 
                 RowBox[{
                  RowBox[{"Expand", "[", 
                   RowBox[{
                   "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                  RowBox[{"F", "[", 
                   RowBox[{"_", ",", "_", ",", "_"}], "]"}]}], "]"}]}], "]"}],
               "&"}], "/@", "eqnlist"}], ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "a_"}], "\[RuleDelayed]", " ", "a"}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"_", " ", "a_"}], "\[RuleDelayed]", " ", "a"}], "}"}]}], "//",
          "Flatten"}], "//", "DeleteDuplicates"}], "//", "Sort"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coefflist", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"coefflist", ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"i", "=", "0"}], 
                RowBox[{"2", "#"}]], 
               RowBox[{"G", "[", 
                RowBox[{"#", ",", "i"}], "]"}]}], "&"}], "/@", 
             RowBox[{"Range", "[", 
              RowBox[{"1", ",", 
               RowBox[{"P", "-", "1"}]}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"Plus", "\[Rule]", "List"}], "}"}]}], "//", "Flatten"}], 
          "//", "DeleteDuplicates"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<Solving\>\"", "]"}], ";", 
     RowBox[{"Off", "[", 
      RowBox[{"Solve", "::", "svars"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"eqnlist", ",", "coefflist"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"On", "[", 
      RowBox[{"Solve", "::", "svars"}], "]"}], ";", "sol"}]}], 
   "]"}]}], "\n", 
 RowBox[{"ClearAll", "[", "Res", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Res", "::", "usage"}], "=", 
   "\"\<Res[P,\[CapitalNu]] yields the residue at a=-\[CapitalNu] for a \
minimal function with simple poles at non-positive integers\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Res", "[", 
   RowBox[{"P_", ",", "\[CapitalNu]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"poly1", "=", 
       RowBox[{
        RowBox[{"Poly1", "[", "P", "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], ",", "exp", ",", "exp1"}], "}"}], ",", 
    RowBox[{
     RowBox[{"exp", "=", 
      RowBox[{
       RowBox[{"symmpol", "[", 
        RowBox[{"P", ",", 
         RowBox[{
          RowBox[{"2", "P"}], "+", "2"}]}], "]"}], "/.", "poly1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"exp1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "0", ",", "i"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", "0", ",", "j"}], "}"}]}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "i"], 
                SuperscriptBox["b", "j"]}], "+", 
               RowBox[{
                SuperscriptBox["b", "i"], 
                SuperscriptBox["a", "j"]}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "2"]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2"}]}], "}"}]}], "]"}], "//", 
        "Simplify"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"exp1", "=", 
      RowBox[{"exp1", "/.", 
       RowBox[{"{", 
        RowBox[{"List", "\[Rule]", "Plus"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"P", "+", "1"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[CapitalNu]", "!"}], ")"}], "2"]], 
       SuperscriptBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "b"}], ",", 
          RowBox[{"\[CapitalNu]", "-", "P", "-", "1"}]}], "]"}], "2"], 
       "exp1"}], "/.", 
      RowBox[{"{", 
       RowBox[{"a", "\[Rule]", 
        RowBox[{"-", "\[CapitalNu]"}]}], "}"}]}]}]}], "]"}]}], "\n", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"block", ",", "Sc4pt"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"block", "::", "usage"}], "=", 
   "\"\<block[Dim,P,\[CapitalNu],\[ScriptL],m] yields the m-th subleading \
coeffieicient of a degree \[ScriptL] polynomial in b=-(\[Alpha]1 t + \
\[Alpha]0) which is the (\!\(\*FractionBox[\(\[Alpha]1\), \
\(2\)]\)\!\(\*SuperscriptBox[\()\), \(\[ScriptL]\)]\)residue at pole \
\!\(\*SuperscriptBox[\(M\[ScriptL]\), \(2\)]\)=\!\(\*FractionBox[\((\
\[CapitalNu] - \[Alpha]0)\), \(\[Alpha]1\)]\) for a spin \[ScriptL] particle \
exchanged between external scalars of \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(P - 3  \[Alpha]0\), \(4  \[Alpha]1\)]\).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sc4pt", "::", "usage"}], "=", 
   "\"\<Sc4pt[Dim,Msc,M\[ScriptL],\[ScriptL],t] yields the residue in \
2\[Rule]2 scalar scattering of mass Msc exchganging a spin-\[ScriptL] \
particle of mass M\[ScriptL] in Dim dimensions as a polynomial in t \
(Mandelstam variable) of degree \[ScriptL]. \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"block", "[", 
   RowBox[{
   "Dim_", ",", "P_", ",", "\[CapitalNu]_", ",", "\[ScriptL]_", ",", "m_"}], 
   "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "exp", "}"}], ",", 
    RowBox[{
     RowBox[{"exp", "=", 
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptL]", ">", "0"}], "&&", 
         RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
         RowBox[{"\[CapitalNu]", "\[Element]", "Integers"}], "&&", 
         RowBox[{"\[CapitalNu]", ">", "0"}]}], ",", 
        RowBox[{"exp", "=", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "2"], ")"}], "\[ScriptL]"], 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], 
             RowBox[{"Floor", "[", 
              FractionBox["m", "2"], "]"}]], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"1", "-", "\[ScriptL]"}], "2"], ",", "k"}], "]"}], 
                
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"-", "\[ScriptL]"}], "2"], ",", "k"}], "]"}]}], 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"5", "-", "Dim", "-", 
                   RowBox[{"2", "\[ScriptL]"}]}], "2"], ",", "k"}], "]"}]], 
              FractionBox[
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"\[ScriptL]", "-", "m", "+", "1"}], ",", 
                 RowBox[{"m", "-", 
                  RowBox[{"2", "k"}]}]}], "]"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m", "-", 
                  RowBox[{"2", "k"}]}], ")"}], "!"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "P"}], "+", 
                 RowBox[{"2", " ", "\[Alpha]0"}], "+", "\[CapitalNu]"}], 
                ")"}], 
               RowBox[{"2", "k"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "2"}], ")"}], 
               RowBox[{"\[ScriptL]", "-", "m"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalNu]", "-", "P"}], ")"}], 
               RowBox[{"m", "-", 
                RowBox[{"2", "k"}]}]]}], ")"}]}]}], "//", 
          "FullSimplify"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "exp"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sc4pt", "[", 
   RowBox[{
   "dim_", ",", "Msc_", ",", "M\[ScriptL]_", ",", "\[ScriptL]_", ",", "t_"}], 
   "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dim", "=", "dim"}], ",", 
      RowBox[{"s", "=", "\[ScriptL]"}]}], "}"}], ",", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
       RowBox[{"\[ScriptL]", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{"t", "\[Element]", "Reals"}], "&&", 
       RowBox[{"u", "\[Element]", "Reals"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Lambda]sq", "[", "\[ScriptL]", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["Msc", "2"]}], "+", 
           SuperscriptBox["M\[ScriptL]", "2"], "+", 
           RowBox[{"2", " ", "t"}]}], ")"}], "s"], " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"1", "-", "s"}], "2"], ",", 
          RowBox[{"-", 
           FractionBox["s", "2"]}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", "Dim", "-", 
             RowBox[{"2", " ", "s"}]}], ")"}]}], ",", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["Msc", "2"]}], "+", 
              SuperscriptBox["M\[ScriptL]", "2"]}], ")"}], "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["Msc", "2"]}], "+", 
              SuperscriptBox["M\[ScriptL]", "2"], "+", 
              RowBox[{"2", " ", "t"}]}], ")"}], "2"]]}], "]"}]}], "//", 
       "FullSimplify"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "block1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"block1", "::", "usage"}], "=", 
   "\"\<block[\[ScriptL],M\[ScriptL],Msc,b] gives the \
(\[Alpha]1/2\!\(\*SuperscriptBox[\()\), \(\[ScriptL]\)]\)residue of the pole \
in an 2\[Rule]2 scattering of mass Msc scalar when spin-\[ScriptL] particle \
of mass M\[ScriptL] is exchanged in terms of b=-(\[Alpha]1 t+\[Alpha]0) in \
s-channel in Dim\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"block1", "[", 
   RowBox[{"\[ScriptL]_", ",", "M\[ScriptL]_", ",", "Msc_", ",", "b_"}], 
   "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "=", "\[ScriptL]"}], ",", 
      RowBox[{"t", "=", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "b"}], "-", "\[Alpha]0"}], "\[Alpha]1"]}], ",", 
      RowBox[{"u", "=", 
       RowBox[{
        RowBox[{"-", "S"}], "-", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "b"}], "-", "\[Alpha]0"}], "\[Alpha]1"], ")"}], "+", 
        RowBox[{"4", 
         SuperscriptBox["Msc", "2"]}]}]}]}], "}"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["\[Alpha]1", "2"], ")"}], "\[ScriptL]"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["Msc", "2"]}], "+", 
        SuperscriptBox["M\[ScriptL]", "2"], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"b", "+", "\[Alpha]0"}], ")"}]}], "\[Alpha]1"]}], ")"}], 
      "\[ScriptL]"], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "\[ScriptL]"}], "2"], ",", 
       RowBox[{"-", 
        FractionBox["\[ScriptL]", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", "Dim", "-", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["Msc", "2"]}], "+", 
            SuperscriptBox["M\[ScriptL]", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]1", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "\[Alpha]0"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Msc", "2"], " ", "\[Alpha]1"}], "-", 
           RowBox[{
            SuperscriptBox["M\[ScriptL]", "2"], " ", "\[Alpha]1"}]}], ")"}], 
         "2"]]}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{"ClearAll", "[", "blocktest", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blocktest", "::", "usage"}], "=", 
   "\"\<blocktest[Dim,P,\[CapitalNu],\[ScriptL],m] yields coeff. of m-th \
subleading term in spin-\[ScriptL] and \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(\[CapitalNu] - \[Alpha]0\), \(\[Alpha]1\)]\) \
exchange in 2\[Rule]2 scattering of \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(P - 3  \[Alpha]0\), \(4  \[Alpha]1\)]\) \
scalar.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blocktest", "[", 
   RowBox[{
   "Dim_", ",", "P_", ",", "\[CapitalNu]_", ",", "\[ScriptL]_", ",", "m_"}], 
   "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "exp", "}"}], ",", 
    RowBox[{"exp", "=", 
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptL]", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
        RowBox[{"\[CapitalNu]", "\[Element]", "Integers"}], "&&", 
        RowBox[{"\[CapitalNu]", ">", "0"}]}], ",", 
       RowBox[{"exp", "=", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "\[Alpha]1"], ")"}], "\[ScriptL]"]}], 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"k", "=", "0"}], 
            RowBox[{"Floor", "[", 
             FractionBox["m", "2"], "]"}]], 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"1", "-", "\[ScriptL]"}], "2"], ",", "k"}], "]"}], 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"-", "\[ScriptL]"}], "2"], ",", "k"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "P"}], "+", 
                 RowBox[{"2", " ", "\[Alpha]0"}], "+", "\[CapitalNu]"}], 
                ")"}], 
               RowBox[{"2", "k"}]]}], 
             RowBox[{
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"5", "-", "Dim", "-", 
                  RowBox[{"2", "*", "\[ScriptL]"}]}], "2"], ",", "k"}], "]"}], 
              RowBox[{"k", "!"}]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}], 
             RowBox[{"\[ScriptL]", "-", "m"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalNu]", "-", "P"}], ")"}], 
             RowBox[{"m", "-", 
              RowBox[{"2", "k"}]}]], 
            FractionBox[
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"\[ScriptL]", "-", "m", "+", "1"}], ",", 
               RowBox[{"m", "-", 
                RowBox[{"2", "k"}]}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m", "-", 
                RowBox[{"2", "k"}]}], ")"}], "!"}]]}]}]}], "//", 
         "Simplify"}]}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "VSCpl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VSCpl", "::", "usage"}], "=", 
   "\"\<VScpl[\[ScriptL]] yileds the coupling constants of the VS (a+b+c=-1 \
w/ a=-(\!\(\*FractionBox[\(\[Alpha]\), \(4\)]\)s+1) ) for a given level \
\[ScriptL]. (The couplings have an overall -ve sign.)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VSCpl", "[", "\[ScriptL]_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Msc", "=", 
       RowBox[{"\[ImaginaryI]", 
        SqrtBox[
         FractionBox["4", "\[Alpha]"]]}]}], ",", 
      RowBox[{"M\[ScriptL]", "=", " ", 
       SqrtBox[
        RowBox[{
         FractionBox["4", "\[Alpha]"], 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "-", "1"}], ")"}]}]]}], ",", "t", ",", 
      "VS\[ScriptL]", ",", 
      RowBox[{"i", "=", 
       RowBox[{"2", "\[ScriptL]"}]}], ",", 
      RowBox[{"Cpls", "=", 
       RowBox[{"{", 
        RowBox[{"\"\<M\[ScriptL]\>\"", "\[Rule]", 
         SqrtBox[
          RowBox[{
           FractionBox["4", "\[Alpha]"], 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]", "-", "1"}], ")"}]}]]}], "}"}]}], ",", 
      RowBox[{"sc4pt\[ScriptL]", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sc4pt", "[", 
          RowBox[{"26", ",", "Msc", ",", "M\[ScriptL]", ",", "ll", ",", "t"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ll", ",", "0", ",", 
           RowBox[{"2", "\[ScriptL]"}]}], "}"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"VS\[ScriptL]", "=", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"t", " ", "\[Alpha]"}], "4"]}], ",", "\[ScriptL]"}], 
         "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[ScriptL]", "!"}], ")"}], "2"]]}], ";", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"i", "\[GreaterEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"VS\[ScriptL]", "=", 
         RowBox[{
          RowBox[{"VS\[ScriptL]", "-", 
           RowBox[{"sc4pt\[ScriptL]", "\[LeftDoubleBracket]", 
            RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], "//", 
          "Simplify"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Cpls", "=", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"Cpls", ",", 
            RowBox[{
             RowBox[{"Solve", " ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"SeriesCoefficient", "[", 
                 RowBox[{"VS\[ScriptL]", ",", 
                  RowBox[{"{", 
                   RowBox[{"t", ",", "0", ",", "i"}], "}"}]}], "]"}], 
                "\[Equal]", "0"}], ",", 
               RowBox[{"\[Lambda]sq", "[", "i", "]"}]}], "]"}], 
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}], 
          "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"VS\[ScriptL]", "=", 
         RowBox[{
          RowBox[{"VS\[ScriptL]", "/.", 
           RowBox[{"Cpls", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"2", "\[ScriptL]"}], "-", "i", "+", "2"}], 
            "\[RightDoubleBracket]"}]}], "//", "Simplify"}]}], ";", 
        RowBox[{"Print", "[", "i", "]"}], ";", " ", 
        RowBox[{"i", "--"}], ";"}]}], "  ", "]"}], ";", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"Cpls", ",", 
       RowBox[{"{", "VS\[ScriptL]", "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "VSCpl1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VSCpl1", "::", "usage"}], "=", 
   "\"\<VScpl1[\[CapitalNu]] yileds the \
-(\[CapitalNu]!\!\(\*SuperscriptBox[\()\), \(2\)]\)couplings of the VS \
(a+b+c=-1 w/ a=-(\!\(\*FractionBox[\(\[Alpha]\), \(4\)]\)s+1) ) for a given \
level \[ScriptL]. \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VSCpl1", "[", "\[CapitalNu]_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"b", ",", "P", ",", "VS\[CapitalNu]", ",", 
      RowBox[{"i", "=", 
       RowBox[{"2", "\[CapitalNu]"}]}], ",", 
      RowBox[{"Cpls", "=", 
       RowBox[{"{", 
        RowBox[{"\"\<M\[CapitalNu]\>\"", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalNu]", "-", "\[Alpha]0"}], ")"}], 
           "\[Alpha]1"]]}], "}"}]}], ",", 
      RowBox[{"sc4pt\[CapitalNu]", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]sq", "[", "ll", "]"}], 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"m", "=", "0"}], "ll"], 
           RowBox[{
            SuperscriptBox["b", 
             RowBox[{"ll", "-", "m"}]], 
            RowBox[{"blocktest", "[", 
             RowBox[{
             "26", ",", "P", ",", "\[CapitalNu]", ",", "ll", ",", "m"}], 
             "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ll", ",", "0", ",", 
           RowBox[{"2", "\[CapitalNu]"}]}], "}"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"VS\[CapitalNu]", "=", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "b"}], ",", "\[CapitalNu]"}], "]"}], "2"], 
       RowBox[{
        RowBox[{"(*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[CapitalNu]", "!"}], ")"}], "2"], "*)"}], "1"}]]}], ";", 
     
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"i", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{
            RowBox[{"VS\[CapitalNu]", "-", 
             RowBox[{"sc4pt\[CapitalNu]", "\[LeftDoubleBracket]", 
              RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], "//", 
            "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Cpls", "=", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{"Cpls", ",", 
              RowBox[{
               RowBox[{"Solve", " ", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"SeriesCoefficient", "[", 
                   RowBox[{"VS\[CapitalNu]", ",", 
                    RowBox[{"{", 
                    RowBox[{"b", ",", "0", ",", "i"}], "}"}]}], "]"}], 
                  "\[Equal]", "0"}], ",", 
                 RowBox[{"\[Lambda]sq", "[", "i", "]"}]}], "]"}], 
               "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "]"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{
            RowBox[{"VS\[CapitalNu]", "/.", 
             RowBox[{"Cpls", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{"2", "\[CapitalNu]"}], "-", "i", "+", "2"}], 
              "\[RightDoubleBracket]"}]}], "//", "Simplify"}]}], ";", " ", 
          RowBox[{"i", "--"}], ";"}]}], "  ", "]"}], ",", "Cpls"}], "]"}], 
     ";", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"Cpls", ",", 
       RowBox[{"{", "VS\[CapitalNu]", "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "stirling1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"stirling1", "::", "usage"}], "=", 
   "\"\<stirling1[n,p] yileds a polynomial expression for s(n,n-p) in n for \
integer values of p. (Here \
Pochhammer[x,n]=\!\(\*SubsuperscriptBox[\(\[Sum]\), \(k = 0\), \
\(n\)]\)(-1\!\(\*SuperscriptBox[\()\), \(n - \
k\)]\)s(n,k)\!\(\*SuperscriptBox[\(x\), \(k\)]\).)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stirling1", "[", 
   RowBox[{"\[CapitalNu]_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "exp"}], "}"}], ",", 
    RowBox[{
     RowBox[{"exp", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SubsuperscriptBox["\[Product]", 
              RowBox[{"i", "=", "1"}], "p"], 
             RowBox[{"(", 
              RowBox[{"n", "-", "i"}], ")"}]}], 
            RowBox[{"p", "!"}]], 
           RowBox[{"NorlundB", "[", 
            RowBox[{"p", ",", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"2", "p"}]}], "}"}]}], "]"}], "//", "Simplify"}], "//", 
       "Normal"}]}], ";", 
     RowBox[{
      RowBox[{"exp", "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "\[CapitalNu]"}], "}"}]}], "//", 
      "FullSimplify"}]}]}], "]"}]}], "\n", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"Pochhsq", ",", "pochhsq"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pochhsq", "::", "usage"}], "=", 
   "\"\<Pochhsq[\[CapitalNu],l] yields the coeffiecients in Pochhammer[1-b,\
\[CapitalNu]\!\(\*SuperscriptBox[\(]\), \(2\)]\)=\!\(\*SubsuperscriptBox[\(\
\[Sum]\), \(l = 0\), \(2  \
\[CapitalNu]\)]\)Pochhsq[\[CapitalNu],l]\!\(\*SuperscriptBox[\(b\), \(2  N - \
l\)]\) as polynomials in \[CapitalNu] when l<\[CapitalNu] for integer values \
of l\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pochhsq", "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"exp", ",", "\[CapitalNu]"}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"exp", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[NotEqual]", "0"}], ",", 
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalNu]", "\[Element]", "Integers"}], "&&", 
           RowBox[{"\[CapitalNu]", ">", "1"}]}], ",", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"j", "=", "0"}], "l"], 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"k", "=", 
               RowBox[{"\[CapitalNu]", "-", "j"}]}], "\[CapitalNu]"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"kk", "=", 
                RowBox[{"\[CapitalNu]", "-", 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "j"}], ")"}]}]}], "\[CapitalNu]"], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{
                 RowBox[{"-", "k"}], "-", "kk", "+", "l"}]], 
               RowBox[{"S1", "[", 
                RowBox[{"\[CapitalNu]", ",", "k"}], "]"}], 
               RowBox[{"S1", "[", 
                RowBox[{"\[CapitalNu]", ",", "kk"}], "]"}], 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{
                  SubsuperscriptBox["\[Product]", 
                   RowBox[{"i", "=", "1"}], 
                   RowBox[{"k", "-", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalNu]", "-", "j"}], ")"}]}]], 
                  RowBox[{"(", 
                   RowBox[{"\[CapitalNu]", "-", "j", "+", "i"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "-", "\[CapitalNu]", "+", "j"}], ")"}], 
                  "!"}]], ")"}], 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{
                  SubsuperscriptBox["\[Product]", 
                   RowBox[{"i", "=", "1"}], 
                   RowBox[{"kk", "-", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalNu]", "-", "l", "+", "j"}], ")"}]}]], 
                  RowBox[{"(", 
                   RowBox[{"\[CapitalNu]", "-", "l", "+", "j", "+", "i"}], 
                   ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"kk", "-", "\[CapitalNu]", "+", "l", "-", "j"}], 
                   ")"}], "!"}]], ")"}]}]}]}]}], "//", "Simplify"}]}], "]"}], 
        ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{"l", ",", "\[CapitalNu]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"exp", "=", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"exp", "/.", 
           RowBox[{
            RowBox[{"S1", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"stirling1", "[", 
             RowBox[{"a", ",", 
              RowBox[{"a", "-", "b"}]}], "]"}]}]}], ",", "\[CapitalNu]", ",", 
          "Simplify"}], "]"}]}], ",", "exp"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"exp", "/.", 
        RowBox[{"{", 
         RowBox[{"\[CapitalNu]", "\[Rule]", "n"}], "}"}]}], ",", "n", ",", 
       "Simplify"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pochhsq", "::", "usage"}], 
   "\"\<pochhsq[\[CapitalNu],l] s.t. \
Pochhammer[1-b,\[CapitalNu]\!\(\*SuperscriptBox[\(]\), \
\(2\)]\)=\!\(\*SubsuperscriptBox[\(\[Sum]\), \(l = 0\), \(2  \
\[CapitalNu]\)]\)pochhsq[\[CapitalNu],l]\!\(\*SuperscriptBox[\(b\), \(2  \
\[CapitalNu] - l\)]\) for integer values of \[CapitalNu] and l.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pochhsq", "[", 
   RowBox[{"\[CapitalNu]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "exp", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"exp", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"l", "\[LessEqual]", "\[CapitalNu]"}], ",", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "l"], 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"k", "=", 
             RowBox[{"\[CapitalNu]", "-", "j"}]}], "\[CapitalNu]"], 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"kk", "=", 
              RowBox[{"\[CapitalNu]", "-", 
               RowBox[{"(", 
                RowBox[{"l", "-", "j"}], ")"}]}]}], "\[CapitalNu]"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"-", "k"}], "-", "kk", "+", "l"}]], 
             RowBox[{"StirlingS1", "[", 
              RowBox[{"\[CapitalNu]", ",", "k"}], "]"}], 
             RowBox[{"StirlingS1", "[", 
              RowBox[{"\[CapitalNu]", ",", "kk"}], "]"}], 
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                SubsuperscriptBox["\[Product]", 
                 RowBox[{"i", "=", "1"}], 
                 RowBox[{"k", "-", 
                  RowBox[{"(", 
                   RowBox[{"\[CapitalNu]", "-", "j"}], ")"}]}]], 
                RowBox[{"(", 
                 RowBox[{"\[CapitalNu]", "-", "j", "+", "i"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"k", "-", "\[CapitalNu]", "+", "j"}], ")"}], "!"}]], 
              ")"}], 
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                SubsuperscriptBox["\[Product]", 
                 RowBox[{"i", "=", "1"}], 
                 RowBox[{"kk", "-", 
                  RowBox[{"(", 
                   RowBox[{"\[CapitalNu]", "-", "l", "+", "j"}], ")"}]}]], 
                RowBox[{"(", 
                 RowBox[{"\[CapitalNu]", "-", "l", "+", "j", "+", "i"}], 
                 ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"kk", "-", "\[CapitalNu]", "+", "l", "-", "j"}], 
                 ")"}], "!"}]], ")"}]}]}]}]}], ",", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"j", "=", 
            RowBox[{"l", "-", "\[CapitalNu]"}]}], "\[CapitalNu]"], 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"k", "=", 
             RowBox[{"\[CapitalNu]", "-", "j"}]}], "\[CapitalNu]"], 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"kk", "=", 
              RowBox[{"\[CapitalNu]", "-", 
               RowBox[{"(", 
                RowBox[{"l", "-", "j"}], ")"}]}]}], "\[CapitalNu]"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"-", "k"}], "-", "kk", "+", "l"}]], 
             RowBox[{"StirlingS1", "[", 
              RowBox[{"\[CapitalNu]", ",", "k"}], "]"}], 
             RowBox[{"StirlingS1", "[", 
              RowBox[{"\[CapitalNu]", ",", "kk"}], "]"}], 
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                SubsuperscriptBox["\[Product]", 
                 RowBox[{"i", "=", "1"}], 
                 RowBox[{"k", "-", 
                  RowBox[{"(", 
                   RowBox[{"\[CapitalNu]", "-", "j"}], ")"}]}]], 
                RowBox[{"(", 
                 RowBox[{"\[CapitalNu]", "-", "j", "+", "i"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"k", "-", "\[CapitalNu]", "+", "j"}], ")"}], "!"}]], 
              ")"}], 
             RowBox[{"(", 
              FractionBox[
               RowBox[{
                SubsuperscriptBox["\[Product]", 
                 RowBox[{"i", "=", "1"}], 
                 RowBox[{"kk", "-", 
                  RowBox[{"(", 
                   RowBox[{"\[CapitalNu]", "-", "l", "+", "j"}], ")"}]}]], 
                RowBox[{"(", 
                 RowBox[{"\[CapitalNu]", "-", "l", "+", "j", "+", "i"}], 
                 ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"kk", "-", "\[CapitalNu]", "+", "l", "-", "j"}], 
                 ")"}], "!"}]], ")"}]}]}]}]}]}], "]"}], "//", "Simplify"}]}], 
     ";", "\[IndentingNewLine]", "exp"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "ResCoeff", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResCoeff", "::", "usage"}], "=", 
   "\"\<ResCoeff[P,l,\[CapitalNu]] yields the l-th subleading coefficient \
(l=0 being leading) in b of (\[CapitalNu]!\!\(\*SuperscriptBox[\()\), \
\(2\)]\)Res[P,\[CapitalNu]] as a polynomial in \[CapitalNu] (level)for a \
minimal amplitude for 2\[Rule]2 scaterring of scalars or \
\!\(\*SuperscriptBox[\(mass\), \(2\)]\)=\!\(\*FractionBox[\(P - 3  \
\[Alpha]0\), \(4  \[Alpha]1\)]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResCoeff", "[", 
   RowBox[{"P_", ",", "l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[CapitalNu]", ",", "exp", ",", "exp1", ",", "exp2", ",", "poly1"}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"poly1", "=", 
      RowBox[{
       RowBox[{"Poly1", "[", "P", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], ";", 
     RowBox[{"exp1", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[GreaterEqual]", 
         RowBox[{
          RowBox[{"2", "P"}], "+", "2"}]}], ",", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"symmpol", "[", 
                RowBox[{"P", ",", 
                 RowBox[{
                  RowBox[{"2", "P"}], "+", "2"}]}], "]"}], "/.", "poly1"}], "/.", 
              RowBox[{"{", 
               RowBox[{"a", "\[Rule]", 
                RowBox[{"-", "\[CapitalNu]"}]}], "}"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "0", ",", "i"}], "}"}]}], "]"}], "//", 
           "Simplify"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"symmpol", "[", 
                RowBox[{"P", ",", 
                 RowBox[{
                  RowBox[{"2", "P"}], "+", "2"}]}], "]"}], "/.", "poly1"}], "/.", 
              RowBox[{"{", 
               RowBox[{"a", "\[Rule]", 
                RowBox[{"-", "\[CapitalNu]"}]}], "}"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "0", ",", "i"}], "}"}]}], "]"}], "//", 
           "Simplify"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2"}], ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2", "-", "l"}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"exp2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Pochhsq", "[", 
           RowBox[{
            RowBox[{"\[CapitalNu]", "-", 
             RowBox[{"(", 
              RowBox[{"P", "+", "1"}], ")"}]}], ",", "i"}], "]"}], ",", 
          "\[CapitalNu]", ",", "Simplify"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"exp", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"P", "=!=", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"i", "=", "0"}], "l"], 
            RowBox[{
             RowBox[{"exp1", "\[LeftDoubleBracket]", 
              RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], 
             RowBox[{"exp2", "\[LeftDoubleBracket]", 
              RowBox[{"l", "-", "i", "+", "1"}], 
              "\[RightDoubleBracket]"}]}]}], ",", "\[CapitalNu]", ",", 
           "Simplify"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalNu]", "\[Rule]", "n"}], "}"}]}], ",", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"exp2", "\[LeftDoubleBracket]", 
            RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], ",", 
           "\[CapitalNu]", ",", "Simplify"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalNu]", "\[Rule]", "n"}], "}"}]}]}], "]"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "ResCoefflistold", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResCoefflistold", "::", "usage"}], "=", 
   "\"\<ResCoefflist[P,l,\[CapitalNu]] yields a list of 0-th to l-th \
subleading coefficients (l=0 being leading) in b of \
(\[CapitalNu]!\!\(\*SuperscriptBox[\()\), \(2\)]\)Res[P,\[CapitalNu]] as a \
polynomial in \[CapitalNu] (level)for a minimal amplitude for 2\[Rule]2 \
scaterring of scalars or \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(P - 3  \[Alpha]0\), \(4  \[Alpha]1\)]\).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResCoefflistold", "[", 
   RowBox[{"P_", ",", "l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[CapitalNu]", ",", "exp", ",", "exp1", ",", "exp2", ",", "symmpoly1"}],
      "}"}], ",", 
    RowBox[{
     RowBox[{"symmpoly1", "=", 
      RowBox[{
       RowBox[{"symmpol", "[", 
        RowBox[{"P", ",", 
         RowBox[{
          RowBox[{"2", "P"}], "+", "2"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Poly1", "[", "P", "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}]}], ";", 
     RowBox[{"exp1", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[GreaterEqual]", 
         RowBox[{
          RowBox[{"2", "P"}], "+", "2"}]}], ",", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"symmpoly1", "/.", 
              RowBox[{"{", 
               RowBox[{"a", "\[Rule]", 
                RowBox[{"-", "\[CapitalNu]"}]}], "}"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "0", ",", "i"}], "}"}]}], "]"}], "//", 
           "Simplify"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"symmpoly1", "/.", 
              RowBox[{"{", 
               RowBox[{"a", "\[Rule]", 
                RowBox[{"-", "\[CapitalNu]"}]}], "}"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "0", ",", "i"}], "}"}]}], "]"}], "//", 
           "Simplify"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2"}], ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2", "-", "l"}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"l", ">", 
        RowBox[{
         RowBox[{"2", "P"}], "+", "2"}]}], ",", 
       RowBox[{"exp1", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"exp1", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{"l", "-", 
               RowBox[{"2", "P"}], "-", "2"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
      "]"}], ";", 
     RowBox[{"Print", "[", "\"\<test0\>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"exp2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Pochhsq", "[", 
           RowBox[{
            RowBox[{"\[CapitalNu]", "-", 
             RowBox[{"(", 
              RowBox[{"P", "+", "1"}], ")"}]}], ",", "i"}], "]"}], ",", 
          "\[CapitalNu]", ",", "Simplify"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"exp", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"P", "=!=", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"i", "=", "0"}], "k"], 
              RowBox[{
               RowBox[{"exp1", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], 
               RowBox[{"exp2", "\[LeftDoubleBracket]", 
                RowBox[{"k", "-", "i", "+", "1"}], 
                "\[RightDoubleBracket]"}]}]}], ",", "\[CapitalNu]", ",", 
             "Simplify"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"\[CapitalNu]", "\[Rule]", "n"}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<test1\>\"", "]"}], ";", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"exp2", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], ",", 
              "\[CapitalNu]", ",", "Simplify"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"\[CapitalNu]", "\[Rule]", "n"}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], 
       "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "ResCoefflist", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResCoefflist", "::", "usage"}], "=", 
   "\"\<ResCoefflist[P,l,\[CapitalNu]] yields a list of 0-th to l-th \
subleading coefficients (l=0 being leading) in b of \
(\[CapitalNu]!\!\(\*SuperscriptBox[\()\), \(2\)]\)Res[P,\[CapitalNu]] as a \
polynomial in \[CapitalNu] (level)for a minimal amplitude for 2\[Rule]2 \
scaterring of scalars or \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(P - 3  \[Alpha]0\), \(4  \[Alpha]1\)]\).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResCoefflist", "[", 
   RowBox[{"P_", ",", "l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[CapitalNu]", ",", "exp", ",", "exp1", ",", "exp2", ",", "symmpoly1"}],
      "}"}], ",", 
    RowBox[{
     RowBox[{"symmpoly1", "=", 
      RowBox[{
       RowBox[{"symmpol", "[", 
        RowBox[{"P", ",", 
         RowBox[{
          RowBox[{"2", "P"}], "+", "2"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Poly1", "[", "P", "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}]}], ";", 
     RowBox[{"exp1", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[GreaterEqual]", 
         RowBox[{
          RowBox[{"2", "P"}], "+", "2"}]}], ",", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"symmpoly1", "/.", 
              RowBox[{"{", 
               RowBox[{"a", "\[Rule]", 
                RowBox[{"-", "\[CapitalNu]"}]}], "}"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "0", ",", "i"}], "}"}]}], "]"}], "//", 
           "Simplify"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"symmpoly1", "/.", 
              RowBox[{"{", 
               RowBox[{"a", "\[Rule]", 
                RowBox[{"-", "\[CapitalNu]"}]}], "}"}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "0", ",", "i"}], "}"}]}], "]"}], "//", 
           "Simplify"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2"}], ",", 
            RowBox[{
             RowBox[{"2", "P"}], "+", "2", "-", "l"}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"l", ">", 
        RowBox[{
         RowBox[{"2", "P"}], "+", "2"}]}], ",", 
       RowBox[{"exp1", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"exp1", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{"l", "-", 
               RowBox[{"2", "P"}], "-", "2"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"exp2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"j", "=", "0"}], "i"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"k", "=", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", "i", "+", "j", "-", "P", "+", 
                  "\[CapitalNu]"}]}], 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "P", "+", "\[CapitalNu]"}]], 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"j", "!"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "j"], " ", 
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{
                   RowBox[{"1", "-", "i", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "P", "+", "\[CapitalNu]"}], 
                    ")"}]}]}], ",", "j"}], "]"}], " ", 
                 RowBox[{"SS1", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "P", "+", "\[CapitalNu]"}], ",", 
                   "k"}], "]"}], " ", 
                 RowBox[{"SS1", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "P", "+", "\[CapitalNu]"}], ",", 
                   
                   RowBox[{
                    RowBox[{"-", "i"}], "+", "j", "-", "k", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "P", "+", "\[CapitalNu]"}], 
                    ")"}]}]}]}], "]"}]}]}]}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"SS1", "[", 
               RowBox[{"nn_", ",", "kk_"}], "]"}], "\[RuleDelayed]", " ", 
              RowBox[{"stirling1", "[", 
               RowBox[{"nn", ",", 
                RowBox[{"nn", "-", "kk"}]}], "]"}]}], "}"}]}], ")"}], ",", 
          "\[CapitalNu]", ",", "Simplify"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"exp", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"P", "=!=", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"i", "=", "0"}], "k"], 
              RowBox[{
               RowBox[{"exp1", "\[LeftDoubleBracket]", 
                RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], 
               RowBox[{"exp2", "\[LeftDoubleBracket]", 
                RowBox[{"k", "-", "i", "+", "1"}], 
                "\[RightDoubleBracket]"}]}]}], ",", "\[CapitalNu]", ",", 
             "Simplify"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"\[CapitalNu]", "\[Rule]", "n"}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "l"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"exp2", "\[LeftDoubleBracket]", 
              RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], ",", 
             "\[CapitalNu]", ",", "Simplify"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"\[CapitalNu]", "\[Rule]", "n"}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "]"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "Regge", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Regge", "::", "usage"}], "=", 
   "\"\<Regge[P,\[ScriptL],\[CapitalNu]] gives the \[ScriptL]-th subleading (\
\!\(\*FractionBox[\(2\), \(\[Alpha]1\)]\)\!\(\*SuperscriptBox[\()\), \(\
\[ScriptL]\)]\)coupling-\!\(\*SuperscriptBox[\(constant\), \(2\)]\) as \
function of level variable \[CapitalNu] for a minimal amplitude for 2\[Rule]2 \
scaterring of scalars or \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(P - 3  \[Alpha]0\), \(4  \[Alpha]1\)]\). This \
code yields the wrong result for VS(a+b+c=-1)!!\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Regge", "[", 
   RowBox[{"P_", ",", "\[ScriptL]_", ",", "\[CapitalNu]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"exp", ",", "explist"}], "}"}], ",", 
    RowBox[{
     RowBox[{"explist", "=", 
      RowBox[{"ResCoefflist", "[", 
       RowBox[{"P", ",", "\[ScriptL]", ",", "\[CapitalNu]"}], "]"}]}], ";", 
     " ", "\[IndentingNewLine]", 
     RowBox[{"exp", "=", 
      RowBox[{
       RowBox[{"explist", "\[LeftDoubleBracket]", 
        RowBox[{"\[ScriptL]", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"k", "=", "0"}], 
         RowBox[{"\[ScriptL]", "-", "1"}]], 
        RowBox[{
         FractionBox[
          RowBox[{"explist", "\[LeftDoubleBracket]", 
           RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["64", "\[CapitalNu]"]}], " ", 
           SuperscriptBox["\[Alpha]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[CapitalNu]"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"\[Alpha]", " ", "\[Alpha]1"}]], ")"}], 
            RowBox[{"-", "k"}]]}]], 
         RowBox[{"blocktest", "[", 
          RowBox[{"Dim", ",", "P", ",", "\[CapitalNu]", ",", 
           RowBox[{
            RowBox[{"2", "\[CapitalNu]"}], "-", "k"}], ",", "\[ScriptL]"}], 
          "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalNu]", ">", "0"}], "&&", 
        RowBox[{"\[CapitalNu]", "\[Element]", "Integers"}]}], ",", 
       RowBox[{"Collect", "[", 
        RowBox[{"exp", ",", "\[CapitalNu]", ",", "FullSimplify"}], "]"}]}], 
      "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "Reggelist", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Reggelist", "::", "usage"}], "=", 
   "\"\<Reggelist[Dim,P,\[CapitalNu],\[ScriptL]] lists the 0-th to \
\[ScriptL]-th subleading -(\[CapitalNu]!\!\(\*SuperscriptBox[\()\), \
\(2\)]\)couplings in Dim at level \[CapitalNu] \
(\!\(\*SuperscriptBox[\(mass\), \(2\)]\)=\!\(\*FractionBox[\(N - \[Alpha]0\), \
\(\[Alpha]1\)]\)) in an exchage of scalars of \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(P - 3  \[Alpha]0\), \(4  \
\[Alpha]1\)]\)(a+b+c=-P). \[CapitalNu] can be an integer or just a \
variable(in which case the the code is slow!). This function has been checked \
to yield the correct couplings for VS(a+b+c=-1).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reggelist", "[", 
   RowBox[{"Dim_", ",", "P_", ",", "\[CapitalNu]_", ",", "\[ScriptL]_"}], 
   "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"expr", ",", "b", ",", 
      RowBox[{"rescoefflist", "=", 
       RowBox[{"ResCoefflist", "[", 
        RowBox[{"P", ",", "\[ScriptL]", ",", "\[CapitalNu]"}], "]"}]}], ",", 
      "VS\[CapitalNu]", ",", 
      RowBox[{"ii", "=", "\[ScriptL]"}], ",", 
      RowBox[{"Cpls", "=", 
       RowBox[{"{", 
        RowBox[{"\"\<M\[CapitalNu]\>\"", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalNu]", "-", "\[Alpha]0"}], ")"}], 
           "\[Alpha]1"]]}], "}"}]}], ",", 
      RowBox[{"sc4pt\[CapitalNu]", "=", 
       RowBox[{"Parallelize", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"\[Lambda]sq", "[", "ll", "]"}], 
              SuperscriptBox["b", 
               RowBox[{"2", "\[CapitalNu]"}]]], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"m", "=", "0"}], 
               RowBox[{"Simplify", "[", 
                RowBox[{"\[ScriptL]", "-", 
                 RowBox[{"2", "\[CapitalNu]"}], "+", "ll"}], "]"}]], 
              RowBox[{
               SuperscriptBox["b", 
                RowBox[{"ll", "-", "m"}]], 
               RowBox[{"blocktest", "[", 
                RowBox[{
                "Dim", ",", "P", ",", "\[CapitalNu]", ",", "ll", ",", "m"}], 
                "]"}]}]}]}], ",", "b", ",", "Simplify"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{
             RowBox[{"2", "\[CapitalNu]"}], "-", "\[ScriptL]"}], ",", 
            RowBox[{"2", "\[CapitalNu]"}]}], "}"}]}], "]"}], "]"}]}]}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VS\[CapitalNu]", "=", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[ScriptL]"], 
       RowBox[{
        SuperscriptBox["b", 
         RowBox[{"-", "i"}]], 
        RowBox[{"rescoefflist", "\[LeftDoubleBracket]", 
         RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"ii", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{
            RowBox[{"VS\[CapitalNu]", "-", 
             RowBox[{"sc4pt\[CapitalNu]", "\[LeftDoubleBracket]", 
              RowBox[{"ii", "+", "1"}], "\[RightDoubleBracket]"}]}], "//", 
            "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"expr", "=", 
           RowBox[{
            RowBox[{"Solve", " ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{"VS\[CapitalNu]", ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "\[Infinity]", ",", 
                   RowBox[{"\[ScriptL]", "-", "ii"}]}], "}"}]}], "]"}], 
               "\[Equal]", "0"}], ",", 
              RowBox[{"\[Lambda]sq", "[", 
               RowBox[{
                RowBox[{"2", "\[CapitalNu]"}], "+", "ii", "-", "\[ScriptL]"}],
                "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Cpls", "=", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{"Cpls", ",", "expr"}], "]"}], "//", "Simplify"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"VS\[CapitalNu]", "/.", "Cpls"}], ",", "b", ",", 
             "Simplify"}], "]"}]}], ";", " ", 
          RowBox[{"ii", "--"}], ";"}]}], "  ", "]"}], ",", "Cpls"}], "]"}], 
     ";", " ", "Cpls"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.682125210016017*^9, 3.682125211000779*^9}, 
   3.682125659433732*^9, {3.682217497490018*^9, 3.6822175166653357`*^9}, {
   3.682840196961447*^9, 3.6828402038731823`*^9}, {3.682841323824844*^9, 
   3.682841325504575*^9}, {3.6837299047934303`*^9, 3.683729982029165*^9}, {
   3.683730074599726*^9, 3.683730074849327*^9}, {3.683730155329867*^9, 
   3.6837301607586765`*^9}, {3.6837303138427434`*^9, 3.683730324232362*^9}, {
   3.6837303694412403`*^9, 3.683730412949716*^9}, {3.683730498047865*^9, 
   3.683730588746423*^9}, {3.68467215849303*^9, 3.684672159604547*^9}, {
   3.684672189692957*^9, 3.6846721916272993`*^9}, {3.684672232162128*^9, 
   3.684672268103636*^9}, 3.684673946441058*^9, 3.684674073195376*^9, {
   3.684674176777463*^9, 3.684674177977318*^9}, {3.684674531101884*^9, 
   3.684674537316761*^9}, 3.684674642331524*^9, 3.684674864348419*^9, {
   3.684675025104768*^9, 3.684675030235059*^9}, 3.6847299473608913`*^9, {
   3.684830508649466*^9, 3.684830513290763*^9}, {3.684919500644017*^9, 
   3.684919501954419*^9}, {3.6849313719141808`*^9, 3.6849315585369062`*^9}, {
   3.6849319498167887`*^9, 3.6849319541379957`*^9}, {3.684932039735345*^9, 
   3.6849320524337673`*^9}, {3.6849330746567497`*^9, 3.684933124327236*^9}, {
   3.6849331598640985`*^9, 3.6849331810801353`*^9}, {3.6849332297210197`*^9, 
   3.6849332715914927`*^9}, {3.684933328344392*^9, 3.6849333388744106`*^9}, {
   3.6849339088408413`*^9, 3.684933923030653*^9}, {3.684933953521397*^9, 
   3.684933987568345*^9}, {3.6849340183221035`*^9, 3.6849341286624146`*^9}, {
   3.684934161420288*^9, 3.6849342096320457`*^9}, {3.6849342543106017`*^9, 
   3.6849343251376524`*^9}, {3.6849792075008783`*^9, 
   3.6849792088112803`*^9}, {3.6850699700419197`*^9, 3.685069970895426*^9}, 
   3.685070003047082*^9, {3.685070038036562*^9, 3.6850701570027857`*^9}, {
   3.685079214821787*^9, 3.68507930269418*^9}, {3.68507933870973*^9, 
   3.6850793504100018`*^9}, {3.685079392869067*^9, 3.6850794695364532`*^9}, 
   3.685079637657671*^9, {3.685246593955572*^9, 3.6852466230534163`*^9}, {
   3.685246653439015*^9, 3.685246659566319*^9}, {3.685246756361882*^9, 
   3.6852468175384912`*^9}, {3.685261682531796*^9, 3.685261682914109*^9}, 
   3.685266485710416*^9, {3.685332722142158*^9, 3.685332771749874*^9}, {
   3.685332814330805*^9, 3.6853328671715612`*^9}, {3.685333005449911*^9, 
   3.685333034795704*^9}, {3.685333117737707*^9, 3.685333249769497*^9}, {
   3.685333285040195*^9, 3.6853333289269*^9}, {3.685333394817108*^9, 
   3.685333495430175*^9}, 3.6853397998947287`*^9, {3.685339865601335*^9, 
   3.685339868058558*^9}, 3.6853399212471867`*^9, {3.685340018843646*^9, 
   3.685340046632188*^9}, {3.685340999089102*^9, 3.685341021248692*^9}, {
   3.685341077808172*^9, 3.685341082255189*^9}, {3.685341346245981*^9, 
   3.685341350079678*^9}, {3.6853417165932007`*^9, 3.685341774042452*^9}, {
   3.6853459312624903`*^9, 3.6853459734006977`*^9}, 3.6853466998665457`*^9, {
   3.6853468857575407`*^9, 3.685346909637068*^9}, 3.685346939887107*^9, {
   3.68534704920496*^9, 3.685347134747952*^9}, {3.685415129160561*^9, 
   3.685415157415793*^9}, {3.691550716620421*^9, 3.691550718268558*^9}, {
   3.691898153901496*^9, 3.6918981609287987`*^9}, {3.691906356384877*^9, 
   3.691906357302105*^9}, {3.6919083441294317`*^9, 3.691908405643734*^9}, {
   3.691908564390193*^9, 3.691908580414797*^9}, {3.691908687755512*^9, 
   3.691908701987195*^9}, {3.691909652037776*^9, 3.691909667734768*^9}, {
   3.691909727104073*^9, 3.691909928131723*^9}, {3.691909987323078*^9, 
   3.691909996245119*^9}, {3.6923290328410435`*^9, 3.6923290674565077`*^9}, 
   3.692335183182207*^9, {3.692335216199098*^9, 3.6923352327457466`*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"1775257e-adf2-48cc-abff-d1533a0bf613"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "ResCoefflistSubVS", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResCoefflistSubVS", "::", "usage"}], "=", 
   "\"\<ResCoefflistSubVS[q,l,n] yields a list of 0-th to l-th subleading \
coefficients (l=0 being the most leading) in b of (n!\!\(\*SuperscriptBox[\()\
\), \(2\)]\)Res[\!\(\*FractionBox[\(\[CapitalGamma] \((a + q)\) \
\[CapitalGamma] \((b + q)\) \[CapitalGamma] \((c + q)\)\), \(\[CapitalGamma] \
\((a + b + 2  q)\) \[CapitalGamma] \((b + c + 2  q)\) \[CapitalGamma] \((c + \
a + 2  q)\)\)]\),{a,-n}] (n>q && n\[GreaterEqual]l). Here a+b+c=1.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResCoefflistSubVS", "[", 
   RowBox[{"q_", ",", "\[ScriptL]_", ",", "\[CapitalNu]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"n", "=", "\[CapitalNu]"}]}], "}"}], ",", 
    RowBox[{"Parallelize", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Assuming", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "\[Element]", "Integers"}], "&&", 
          RowBox[{"n", ">", "0"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"q", ">", "1"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"n", "-", "q", "+", "1"}], ",", "q"}], "]"}], 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"n", "+", "1"}], ",", 
                  RowBox[{"2", "q"}]}], "]"}]], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"j", "=", "0"}], "r"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"k", "=", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "q", "-", "r", "+", "j"}], ")"}]}], 
                  RowBox[{"n", "-", "q"}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "j"], 
                  RowBox[{"SS1", "[", 
                   RowBox[{
                    RowBox[{"n", "-", "q"}], ",", 
                    RowBox[{
                    RowBox[{"2", "n"}], "-", 
                    RowBox[{"2", "q"}], "-", "r", "+", "j", "-", "k"}]}], 
                   "]"}], 
                  RowBox[{"SS1", "[", 
                   RowBox[{
                    RowBox[{"n", "-", "q"}], ",", "k"}], "]"}], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"s", "=", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", "j"}], ")"}]}], "k"], 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", "q"}], ")"}], 
                    RowBox[{"j", "-", "k", "+", "s"}]], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "q"}], "+", "1"}], ")"}], 
                    RowBox[{"k", "-", "s"}]], 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"k", ",", "s"}], "]"}], 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "n"}], "-", 
                    RowBox[{"2", "q"}], "-", "r", "+", "j", "-", "k"}], ",", 
                    RowBox[{
                    RowBox[{"2", "n"}], "-", 
                    RowBox[{"2", "q"}], "-", "r", "-", "s"}]}], 
                    "]"}]}]}]}]}]}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"SS1", "[", 
                RowBox[{"n_", ",", "k_"}], "]"}], "\[RuleDelayed]", " ", 
               RowBox[{"stirling1", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"n", "-", "k"}]}], "]"}]}], "}"}]}], "//", 
            "Simplify"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["n", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}]], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"s", "=", 
                  RowBox[{"(", 
                   RowBox[{"n", "-", "1", "-", "r"}], ")"}]}], 
                 RowBox[{"n", "-", "1"}]], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"k", "=", "s"}], 
                  RowBox[{"n", "-", "1"}]], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"k", "+", "s"}]], 
                  RowBox[{"SS1", "[", 
                   RowBox[{
                    RowBox[{"n", "-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"2", "n"}], "-", "2", "-", "r", "-", "s"}]}], 
                   "]"}], 
                  RowBox[{"SS1", "[", 
                   RowBox[{
                    RowBox[{"n", "-", "1"}], ",", "k"}], "]"}], 
                  SuperscriptBox["3", 
                   RowBox[{"k", "-", "s"}]], 
                  FractionBox[
                   RowBox[{
                    SubsuperscriptBox["\[Product]", 
                    RowBox[{"i", "=", "1"}], 
                    RowBox[{"k", "-", "s"}]], 
                    RowBox[{"(", 
                    RowBox[{"s", "+", "i"}], ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"k", "-", "s"}], ")"}], "!"}]]}]}]}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"SS1", "[", 
                RowBox[{"n_", ",", "k_"}], "]"}], "\[RuleDelayed]", " ", 
               RowBox[{"stirling1", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"n", "-", "k"}]}], "]"}]}], "}"}]}], "//", 
            "Simplify"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "\[ScriptL]"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6918282145533743`*^9, 3.691828401530017*^9}, {
   3.691828605527952*^9, 3.6918286418469687`*^9}, {3.691828743197652*^9, 
   3.691829115657984*^9}, {3.691829169968506*^9, 3.691829202335684*^9}, {
   3.691832893217568*^9, 3.691832913929332*^9}, 3.691832958075272*^9, {
   3.691833002439661*^9, 3.691833097815648*^9}, {3.691906234779554*^9, 
   3.691906250051402*^9}, {3.691906376784614*^9, 3.6919063828732023`*^9}, {
   3.6921611622481117`*^9, 3.6921611710264797`*^9}, {3.6956190139778337`*^9, 
   3.695619016432726*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"f05bc5f5-78de-40ca-b607-0b963da72dd3"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "ReggelistVS1", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReggelistVS1", "::", "usage"}], "=", 
   "\"\<ReggelistVS1[Dim, \[CapitalNu], \[ScriptL]] lists the 0-th to \
\[ScriptL]-th subleading -(\[CapitalNu]!\!\(\*SuperscriptBox[\()\), \
\(2\)]\)couplings for \!\(\*FractionBox[\(\[CapitalGamma] \((a)\) \
\[CapitalGamma] \((b)\) \[CapitalGamma] \((c)\)\), \(\[CapitalGamma] \((a + \
b)\) \[CapitalGamma] \((b + c)\) \[CapitalGamma] \((c + a)\)\)]\)+\
\[CapitalAlpha]\!\(\*FractionBox[\(\[CapitalGamma] \((a + 1)\) \
\[CapitalGamma] \((b + 1)\) \[CapitalGamma] \((c + 1)\)\), \(\[CapitalGamma] \
\((a + b + 2)\) \[CapitalGamma] \((b + c + 2)\) \[CapitalGamma] \((c + a + 2)\
\)\)]\) w/a+b+c=1 in Dim at level \[CapitalNu] \
(\!\(\*SuperscriptBox[\(mass\), \(2\)]\)=\!\(\*FractionBox[\(N - \[Alpha]0\), \
\(\[Alpha]1\)]\)) in an exchage of scalars of \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(\(-1\) - 3  \[Alpha]0\), \(4  \[Alpha]1\)]\). \
\[CapitalNu] can be an integer or just a variable(in which case the the code \
is slow!). This function has been checked to yield the correct couplings for \
VS(a+b+c=1).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReggelistVS1", "[", 
   RowBox[{"Dim_", ",", "\[CapitalNu]_", ",", "\[ScriptL]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"expr", ",", "b", ",", 
      RowBox[{"rescoefflist", "=", 
       RowBox[{
        RowBox[{"ResCoefflist", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "\[ScriptL]", ",", "\[CapitalNu]"}], "]"}],
         "+", 
        RowBox[{"\[CapitalAlpha]", " ", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"ResCoefflistSubVS", "[", 
            RowBox[{"1", ",", 
             RowBox[{"\[ScriptL]", "-", "2"}], ",", "\[CapitalNu]"}], "]"}]}],
           "]"}]}]}]}], ",", "VS\[CapitalNu]", ",", 
      RowBox[{"ii", "=", "\[ScriptL]"}], ",", 
      RowBox[{"Cpls", "=", 
       RowBox[{"{", 
        RowBox[{"\"\<M\[CapitalNu]\>\"", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalNu]", "-", "\[Alpha]0"}], ")"}], 
           "\[Alpha]1"]]}], "}"}]}], ",", 
      RowBox[{"sc4pt\[CapitalNu]", "=", 
       RowBox[{"Parallelize", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"\[Lambda]sq", "[", "ll", "]"}], 
              SuperscriptBox["b", 
               RowBox[{"2", "\[CapitalNu]"}]]], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"m", "=", "0"}], 
               RowBox[{"Simplify", "[", 
                RowBox[{"\[ScriptL]", "-", 
                 RowBox[{"2", "\[CapitalNu]"}], "+", "ll"}], "]"}]], 
              RowBox[{
               SuperscriptBox["b", 
                RowBox[{"ll", "-", "m"}]], 
               RowBox[{"blocktest", "[", 
                RowBox[{"Dim", ",", 
                 RowBox[{"-", "1"}], ",", "\[CapitalNu]", ",", "ll", ",", 
                 "m"}], "]"}]}]}]}], ",", "b", ",", "Simplify"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{
             RowBox[{"2", "\[CapitalNu]"}], "-", "\[ScriptL]"}], ",", 
            RowBox[{"2", "\[CapitalNu]"}]}], "}"}]}], "]"}], "]"}]}]}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VS\[CapitalNu]", "=", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[ScriptL]"], 
       RowBox[{
        SuperscriptBox["b", 
         RowBox[{"-", "i"}]], 
        RowBox[{"rescoefflist", "\[LeftDoubleBracket]", 
         RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"ii", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{
            RowBox[{"VS\[CapitalNu]", "-", 
             RowBox[{"sc4pt\[CapitalNu]", "\[LeftDoubleBracket]", 
              RowBox[{"ii", "+", "1"}], "\[RightDoubleBracket]"}]}], "//", 
            "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"expr", "=", 
           RowBox[{
            RowBox[{"Solve", " ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{"VS\[CapitalNu]", ",", 
                   RowBox[{"{", 
                    RowBox[{"b", ",", "\[Infinity]", ",", 
                    RowBox[{"\[ScriptL]", "-", "ii"}]}], "}"}]}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Lambda]sq", "[", "number_", "]"}], 
                   "\[RuleDelayed]", " ", 
                   RowBox[{"\[Lambda]sq", "[", 
                    RowBox[{"number", "//", "Expand"}], "]"}]}], " ", "}"}]}],
                 ")"}], "\[Equal]", "0"}], ",", 
              RowBox[{"\[Lambda]sq", "[", 
               RowBox[{
                RowBox[{"2", "\[CapitalNu]"}], "+", "ii", "-", "\[ScriptL]"}],
                "]"}]}], "]"}], "//", "Simplify"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Cpls", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"Cpls", ",", 
             RowBox[{
             "expr", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"VS\[CapitalNu]", "/.", "Cpls"}], ",", "b", ",", 
             "Simplify"}], "]"}]}], ";", " ", 
          RowBox[{"ii", "--"}], ";"}]}], "  ", "]"}], ",", "Cpls"}], "]"}], 
     ";", " ", "Cpls"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6918305153000593`*^9, 3.691830617721953*^9}, {
   3.691830699010231*^9, 3.691830703706005*^9}, {3.691830767401228*^9, 
   3.691830767491185*^9}, {3.6918331229430437`*^9, 3.69183312304784*^9}, {
   3.691833210285594*^9, 3.691833210390463*^9}, {3.6918948622063007`*^9, 
   3.691894862333509*^9}, {3.6918949196447687`*^9, 3.691894932372634*^9}, {
   3.6918949830526657`*^9, 3.691894989332196*^9}, {3.691895317600185*^9, 
   3.691895347782984*^9}, {3.691906409480248*^9, 3.6919064116403437`*^9}, {
   3.691913824379551*^9, 3.6919138523863897`*^9}, {3.69191395672929*^9, 
   3.6919139783689957`*^9}, {3.6919140213448973`*^9, 3.691914024976883*^9}, {
   3.6919157190399218`*^9, 3.6919157333849297`*^9}, {3.691980450585183*^9, 
   3.6919804523127403`*^9}, 3.691980493456711*^9, {3.692066620553729*^9, 
   3.692066641512478*^9}, {3.692067028923635*^9, 3.692067054962978*^9}, {
   3.692067458989891*^9, 3.692067460205421*^9}, {3.692067766170556*^9, 
   3.692067768352206*^9}, 3.692068162173512*^9, {3.692068564408391*^9, 
   3.692068565757667*^9}, {3.692069164830495*^9, 3.692069175981023*^9}, {
   3.692069267028551*^9, 3.6920693370992603`*^9}, {3.6923349373902383`*^9, 
   3.692335090812915*^9}, 3.6923351382086525`*^9},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"ce60a25d-3f12-4483-9999-d2c283dc8685"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "ReggelistVSq", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReggelistVSq", "::", "usage"}], "=", 
   "\"\<ReggelistVSq[Dim,q, \[CapitalNu], \[ScriptL]] lists the 0-th to \
\[ScriptL]-th subleading -(\[CapitalNu]!\!\(\*SuperscriptBox[\()\), \
\(2\)]\)couplings for \!\(\*FractionBox[\(\[CapitalGamma] \((a)\) \
\[CapitalGamma] \((b)\) \[CapitalGamma] \((c)\)\), \(\[CapitalGamma] \((a + \
b)\) \[CapitalGamma] \((b + c)\) \[CapitalGamma] \((c + \
a)\)\)]\)+\!\(\*SubscriptBox[\(\[CapitalAlpha]\), \
\(q\)]\)\!\(\*FractionBox[\(\[CapitalGamma] \((a + q)\) \[CapitalGamma] \((b \
+ q)\) \[CapitalGamma] \((c + q)\)\), \(\[CapitalGamma] \((a + b + 2  q)\) \
\[CapitalGamma] \((b + c + 2  q)\) \[CapitalGamma] \((c + a + 2  q)\)\)]\) \
w/a+b+c=1 & q\[GreaterEqual]1 in Dim at level \[CapitalNu] \
(\!\(\*SuperscriptBox[\(mass\), \(2\)]\)=\!\(\*FractionBox[\(N - \[Alpha]0\), \
\(\[Alpha]1\)]\)) in an exchage of scalars of \!\(\*SuperscriptBox[\(mass\), \
\(2\)]\)=\!\(\*FractionBox[\(\(-1\) - 3  \[Alpha]0\), \(4  \[Alpha]1\)]\). \
\[CapitalNu] can be an integer or just a variable(in which case the the code \
is slow!). This function has been checked to yield the correct couplings for \
VS(a+b+c=1).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReggelistVSq", "[", 
   RowBox[{"Dim_", ",", "q_", ",", "\[CapitalNu]_", ",", "\[ScriptL]_"}], 
   "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"expr", ",", "b", ",", 
      RowBox[{"rescoefflist", "=", 
       RowBox[{
        RowBox[{"ResCoefflist", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "\[ScriptL]", ",", "\[CapitalNu]"}], "]"}],
         "+", 
        RowBox[{
         SubscriptBox["\[CapitalAlpha]", "q"], " ", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"0", "&"}], "/@", 
             RowBox[{"Range", "[", 
              RowBox[{"2", "q"}], "]"}]}], ")"}], ",", 
           RowBox[{"ResCoefflistSubVS", "[", 
            RowBox[{"q", ",", 
             RowBox[{"\[ScriptL]", "-", 
              RowBox[{"2", "q"}]}], ",", "\[CapitalNu]"}], "]"}]}], 
          "]"}]}]}]}], ",", "VS\[CapitalNu]", ",", 
      RowBox[{"ii", "=", "\[ScriptL]"}], ",", 
      RowBox[{"Cpls", "=", 
       RowBox[{"{", 
        RowBox[{"\"\<M\[CapitalNu]\>\"", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalNu]", "-", "\[Alpha]0"}], ")"}], 
           "\[Alpha]1"]]}], "}"}]}], ",", 
      RowBox[{"sc4pt\[CapitalNu]", "=", 
       RowBox[{"Parallelize", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"\[Lambda]sq", "[", "ll", "]"}], 
              SuperscriptBox["b", 
               RowBox[{"2", "\[CapitalNu]"}]]], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"m", "=", "0"}], 
               RowBox[{"Simplify", "[", 
                RowBox[{"\[ScriptL]", "-", 
                 RowBox[{"2", "\[CapitalNu]"}], "+", "ll"}], "]"}]], 
              RowBox[{
               SuperscriptBox["b", 
                RowBox[{"ll", "-", "m"}]], 
               RowBox[{"blocktest", "[", 
                RowBox[{"Dim", ",", 
                 RowBox[{"-", "1"}], ",", "\[CapitalNu]", ",", "ll", ",", 
                 "m"}], "]"}]}]}]}], ",", "b", ",", "Simplify"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{
             RowBox[{"2", "\[CapitalNu]"}], "-", "\[ScriptL]"}], ",", 
            RowBox[{"2", "\[CapitalNu]"}]}], "}"}]}], "]"}], "]"}]}]}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VS\[CapitalNu]", "=", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[ScriptL]"], 
       RowBox[{
        SuperscriptBox["b", 
         RowBox[{"-", "i"}]], 
        RowBox[{"rescoefflist", "\[LeftDoubleBracket]", 
         RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"ii", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{
            RowBox[{"VS\[CapitalNu]", "-", 
             RowBox[{"sc4pt\[CapitalNu]", "\[LeftDoubleBracket]", 
              RowBox[{"ii", "+", "1"}], "\[RightDoubleBracket]"}]}], "//", 
            "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"expr", "=", 
           RowBox[{
            RowBox[{"Solve", " ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{"VS\[CapitalNu]", ",", 
                   RowBox[{"{", 
                    RowBox[{"b", ",", "\[Infinity]", ",", 
                    RowBox[{"\[ScriptL]", "-", "ii"}]}], "}"}]}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Lambda]sq", "[", "number_", "]"}], 
                   "\[RuleDelayed]", " ", 
                   RowBox[{"\[Lambda]sq", "[", 
                    RowBox[{"number", "//", "Expand"}], "]"}]}], " ", "}"}]}],
                 ")"}], "\[Equal]", "0"}], ",", 
              RowBox[{"\[Lambda]sq", "[", 
               RowBox[{
                RowBox[{"2", "\[CapitalNu]"}], "+", "ii", "-", "\[ScriptL]"}],
                "]"}]}], "]"}], "//", "Simplify"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Cpls", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"Cpls", ",", 
             RowBox[{
             "expr", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"VS\[CapitalNu]", "/.", "Cpls"}], ",", "b", ",", 
             "Simplify"}], "]"}]}], ";", " ", 
          RowBox[{"ii", "--"}], ";"}]}], "  ", "]"}], ",", "Cpls"}], "]"}], 
     ";", " ", "Cpls"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.695619144422204*^9, 3.695619221156057*^9}, {
  3.695619337771802*^9, 3.6956193606587152`*^9}, {3.695619511521847*^9, 
  3.6956195123929567`*^9}, {3.6956196200166683`*^9, 3.695619620159174*^9}, {
  3.706796235097939*^9, 3.7067962374254627`*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"a08f9f60-9d59-43b0-ab4d-16bff55f818a"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "ReggelistVSqlist", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReggelistVSqlist", "::", "usage"}], "=", 
   "\"\<ReggelistVSqlist[Dim,qlist,\[CapitalNu], \[ScriptL]] lists the 0-th \
to \[ScriptL]-th subleading -(\[CapitalNu]!\!\(\*SuperscriptBox[\()\), \(2\)]\
\)couplings for \!\(\*FractionBox[\(\[CapitalGamma] \((a)\) \[CapitalGamma] \
\((b)\) \[CapitalGamma] \((c)\)\), \(\[CapitalGamma] \((a + b)\) \
\[CapitalGamma] \((b + c)\) \[CapitalGamma] \((c + \
a)\)\)]\)+\!\(\*UnderscriptBox[\(\[Sum]\), \(q \[Element] \
qlist\)]\)\!\(\*SubscriptBox[\(\[CapitalAlpha]\), \
\(q\)]\)\!\(\*FractionBox[\(\[CapitalGamma] \((a + q)\) \[CapitalGamma] \((b \
+ q)\) \[CapitalGamma] \((c + q)\)\), \(\[CapitalGamma] \((a + b + 2  q)\) \
\[CapitalGamma] \((b + c + 2  q)\) \[CapitalGamma] \((c + a + 2  q)\)\)]\) \
w/a+b+c=1 & qlist is a list of positive integers, in Dim at level \
\[CapitalNu] (\!\(\*SuperscriptBox[\(mass\), \(2\)]\)=\!\(\*FractionBox[\(N - \
\[Alpha]0\), \(\[Alpha]1\)]\)) in an exchage of scalars of \
\!\(\*SuperscriptBox[\(mass\), \(2\)]\)=\!\(\*FractionBox[\(\(-1\) - 3  \
\[Alpha]0\), \(4  \[Alpha]1\)]\). \[CapitalNu] can be an integer or just a \
variable(in which case the the code is slow!). This function has been checked \
to yield the correct couplings for VS(a+b+c=1).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReggelistVSqlist", "[", 
   RowBox[{"Dim_", ",", "qlist_", ",", "\[CapitalNu]_", ",", "\[ScriptL]_"}], 
   "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"expr", ",", "b", ",", "rescoefflist", ",", "q", ",", 
      RowBox[{"Qlist", "=", 
       RowBox[{"Sort", "[", "qlist", "]"}]}], ",", "VS\[CapitalNu]", ",", 
      RowBox[{"ii", "=", "\[ScriptL]"}], ",", 
      RowBox[{"Cpls", "=", 
       RowBox[{"{", 
        RowBox[{"\"\<M\[CapitalNu]\>\"", "\[Rule]", 
         SqrtBox[
          FractionBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalNu]", "-", "\[Alpha]0"}], ")"}], 
           "\[Alpha]1"]]}], "}"}]}], ",", 
      RowBox[{"sc4pt\[CapitalNu]", "=", 
       RowBox[{"Parallelize", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"\[Lambda]sq", "[", "ll", "]"}], 
              SuperscriptBox["b", 
               RowBox[{"2", "\[CapitalNu]"}]]], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"m", "=", "0"}], 
               RowBox[{"Simplify", "[", 
                RowBox[{"\[ScriptL]", "-", 
                 RowBox[{"2", "\[CapitalNu]"}], "+", "ll"}], "]"}]], 
              RowBox[{
               SuperscriptBox["b", 
                RowBox[{"ll", "-", "m"}]], 
               RowBox[{"blocktest", "[", 
                RowBox[{"Dim", ",", 
                 RowBox[{"-", "1"}], ",", "\[CapitalNu]", ",", "ll", ",", 
                 "m"}], "]"}]}]}]}], ",", "b", ",", "Simplify"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{
             RowBox[{"2", "\[CapitalNu]"}], "-", "\[ScriptL]"}], ",", 
            RowBox[{"2", "\[CapitalNu]"}]}], "}"}]}], "]"}], "]"}]}]}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rescoefflist", "=", 
      RowBox[{
       RowBox[{"ResCoefflist", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "\[ScriptL]", ",", "\[CapitalNu]"}], "]"}], 
       "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[CapitalAlpha]", "q"], " ", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"0", "&"}], "/@", 
              RowBox[{"Range", "[", 
               RowBox[{"2", "q"}], "]"}]}], ")"}], ",", 
            RowBox[{"ResCoefflistSubVS", "[", 
             RowBox[{"q", ",", 
              RowBox[{"\[ScriptL]", "-", 
               RowBox[{"2", "q"}]}], ",", "\[CapitalNu]"}], "]"}]}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "Qlist"}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"VS\[CapitalNu]", "=", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"i", "=", "0"}], "\[ScriptL]"], 
       RowBox[{
        SuperscriptBox["b", 
         RowBox[{"-", "i"}]], 
        RowBox[{"rescoefflist", "\[LeftDoubleBracket]", 
         RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"ii", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{
            RowBox[{"VS\[CapitalNu]", "-", 
             RowBox[{"sc4pt\[CapitalNu]", "\[LeftDoubleBracket]", 
              RowBox[{"ii", "+", "1"}], "\[RightDoubleBracket]"}]}], "//", 
            "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"expr", "=", 
           RowBox[{
            RowBox[{"Solve", " ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{"VS\[CapitalNu]", ",", 
                   RowBox[{"{", 
                    RowBox[{"b", ",", "\[Infinity]", ",", 
                    RowBox[{"\[ScriptL]", "-", "ii"}]}], "}"}]}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Lambda]sq", "[", "number_", "]"}], 
                   "\[RuleDelayed]", " ", 
                   RowBox[{"\[Lambda]sq", "[", 
                    RowBox[{"number", "//", "Expand"}], "]"}]}], " ", "}"}]}],
                 ")"}], "\[Equal]", "0"}], ",", 
              RowBox[{"\[Lambda]sq", "[", 
               RowBox[{
                RowBox[{"2", "\[CapitalNu]"}], "+", "ii", "-", "\[ScriptL]"}],
                "]"}]}], "]"}], "//", "Simplify"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Cpls", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"Cpls", ",", 
             RowBox[{
             "expr", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"VS\[CapitalNu]", "=", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"VS\[CapitalNu]", "/.", "Cpls"}], ",", "b", ",", 
             "Simplify"}], "]"}]}], ";", " ", 
          RowBox[{"ii", "--"}], ";"}]}], "  ", "]"}], ",", "Cpls"}], "]"}], 
     ";", " ", "Cpls"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.695619144422204*^9, 3.695619221156057*^9}, {
  3.695619337771802*^9, 3.6956193606587152`*^9}, {3.695619511521847*^9, 
  3.6956195123929567`*^9}, {3.6956196200166683`*^9, 3.695619620159174*^9}, {
  3.6956223568492413`*^9, 3.695622361017269*^9}, {3.6956223975850077`*^9, 
  3.695622429415378*^9}, {3.695622543126029*^9, 3.6956225558858747`*^9}, {
  3.695622602309278*^9, 3.695622625117028*^9}, {3.695622660277855*^9, 
  3.695622741428734*^9}, {3.70579809144886*^9, 3.7057980925357533`*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"e9072d30-530f-489d-84e8-24187c24f451"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
OneSubleadingTrajectoryUnitarity,MinimiseCouplings, \
CheckOneSubleadingTrajectoryRange, TwoSubleadingTrajectoryUnitarity\
\>", "Subsubsection",
 CellChangeTimes->{
  3.706681991493004*^9, {3.706798799720339*^9, 3.706798817241066*^9}, {
   3.706809782491473*^9, 3.706809804834875*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"3c4610ff-661a-4496-9ca0-888b17c6b630"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OneSubleadingTrajectoryUnitarity", "::", "usage"}], "=", 
   "\"\<OneSubleadingTrajectoryUnitarity[a0,a1,Dim,q,\[ScriptL]] gives the \
bounds on unitarity for \!\(\*SubscriptBox[\(\[CapitalAlpha]\), \(q\)]\) in \
\!\(\*FractionBox[\(\[CapitalGamma] \((a)\) \[CapitalGamma] \((b)\) \
\[CapitalGamma] \((c)\)\), \(\[CapitalGamma] \((a + b)\) \[CapitalGamma] \((b \
+ c)\) \[CapitalGamma] \((c + \
a)\)\)]\)+\!\(\*SubscriptBox[\(\[CapitalAlpha]\), \
\(q\)]\)\!\(\*FractionBox[\(\[CapitalGamma] \((a + q)\) \[CapitalGamma] \((b \
+ q)\) \[CapitalGamma] \((c + q)\)\), \(\[CapitalGamma] \((a + b + 2  q)\) \
\[CapitalGamma] \((b + c + 2  q)\) \[CapitalGamma] \((c + a + 2  q)\)\)]\) in \
Dim dimensions ming  rom the first \[ScriptL] Regge trajectories.\na0 and a1 \
are \[Alpha]0 and \[Alpha]1, and they need to be numbers for this code to \
work. \[Alpha]1 for bosonic string is \!\(\*FractionBox[\(1\), \(4\)]\). \
\[Alpha]0 for tachyons in the bosonic string is 1.\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.706682176426059*^9, 3.706682239088896*^9}, {
  3.706682277099905*^9, 3.706682369805854*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"95d85be0-87fa-4fc5-af1e-1d313f36d2da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OneSubleadingTrajectoryUnitarity", "[", 
    RowBox[{"a0_", ",", "a1_", ",", "Dim_", ",", "q_", ",", "\[ScriptL]_"}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Cpls", ",", "CplsActual", ",", "nMins", ",", "AConds", ",", 
       "nCondsGreater", ",", "nCondsLesser", ",", "ThresholdFns", ",", "nCG", 
       ",", "nCL", ",", "FinalACondsGreater", ",", "FinalACondsLesser", ",", 
       RowBox[{"\[Alpha]0", "=", "a0"}], ",", 
       RowBox[{"\[Alpha]1", "=", "a1"}]}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"Cpls", "=", 
       RowBox[{"ReggelistVSqlist", "[", 
        RowBox[{"Dim", ",", 
         RowBox[{"{", "q", "}"}], ",", "n", ",", "\[ScriptL]"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"CplsActual", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "&"}], "/@", 
         RowBox[{"Cpls", "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], "//", 
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{"#", ",", "0"}], "]"}], "&"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"CplsActual", "/=", 
       RowBox[{
       "CplsActual", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"nMins", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "\[GreaterEqual]", "#"}], "&"}], "/@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"i", "-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "CplsActual", "]"}]}], "}"}]}], "]"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"AConds", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Assuming", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "&&", 
             RowBox[{
              SubscriptBox["\[CapitalAlpha]", "q"], "\[Element]", "Reals"}], "&&", 
             RowBox[{"n", "\[Element]", "Integers"}]}], ",", 
            RowBox[{"Refine", "[", 
             RowBox[{"Reduce", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ">", "0"}], ",", 
               SubscriptBox["\[CapitalAlpha]", "q"]}], "]"}], "]"}]}], "]"}], 
          "&"}], "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"nMins", ",", "CplsActual"}], "}"}], "]"}]}], "//", 
        "N"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nCondsGreater", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
         "nMins", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "nMins", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nCondsLesser", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
         "nMins", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "nMins", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ThresholdFns", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "nMins", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "AConds", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "//",
            "TrueQ"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
            "nCondsGreater", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], "=", "True"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "nCondsLesser", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], "=", "True"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"AConds", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "0"}], "\[RightDoubleBracket]"}], "\[Equal]",
               "Or"}], "//", "TrueQ"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"nCG", "=", "False"}], ";", "\[IndentingNewLine]", 
             RowBox[{"nCL", "=", "False"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Do", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"AConds", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j", ",", "2", ",", "0"}], 
                    "\[RightDoubleBracket]"}], "\[Equal]", "Greater"}], "//", 
                  "TrueQ"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"nCG", "=", 
                  RowBox[{"nCG", "||", 
                   RowBox[{"AConds", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j", ",", "1"}], 
                    "\[RightDoubleBracket]"}]}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"nCL", "=", 
                  RowBox[{"nCL", "||", 
                   RowBox[{"AConds", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j", ",", "1"}], 
                    "\[RightDoubleBracket]"}]}]}]}], "]"}], 
               "\[IndentingNewLine]", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                  "AConds", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
              "nCondsGreater", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "=", 
              RowBox[{
               RowBox[{
               "nCondsGreater", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], "&&", "nCG"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
              "nCondsLesser", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "=", 
              RowBox[{
               RowBox[{
               "nCondsLesser", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], "&&", "nCL"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
              "ThresholdFns", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "=", 
              RowBox[{"AConds", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1", ",", "2", ",", "2"}], 
               "\[RightDoubleBracket]"}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
              "ThresholdFns", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "=", 
              RowBox[{"AConds", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"AConds", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "0"}], "\[RightDoubleBracket]"}], 
                 "\[Equal]", "Greater"}], "//", "TrueQ"}], ",", 
               RowBox[{
                RowBox[{
                "nCondsLesser", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "=", "False"}], ",", 
               RowBox[{
                RowBox[{
                "nCondsGreater", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "=", "False"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "AConds", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nCondsGreater", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Reduce", "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"n", "\[Element]", "Integers"}], "&&", "#"}], "&"}], "/@",
             "nCondsGreater"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "\[Element]", "Integers"}], "\[Rule]", "True"}], 
          "}"}]}], "/.", 
        RowBox[{"False", "\[Rule]", "True"}]}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"nCondsLesser", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Reduce", "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"n", "\[Element]", "Integers"}], "&&", "#"}], "&"}], "/@",
             "nCondsLesser"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "\[Element]", "Integers"}], "\[Rule]", "True"}], 
          "}"}]}], "/.", 
        RowBox[{"False", "\[Rule]", "True"}]}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FinalACondsGreater", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FinalACondsLesser", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"FinalACondsGreater", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{
              "nCondsGreater", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "\[Infinity]"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", "\[Rule]", 
                 RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"Maximize", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                 "ThresholdFns", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                 "nCondsGreater", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", "n"}], "]"}]}], 
            "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"FinalACondsLesser", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{
              "nCondsLesser", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Infinity]", ",", 
               RowBox[{"{", 
                RowBox[{"n", "\[Rule]", 
                 RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"Minimize", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                 "ThresholdFns", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                 "nCondsLesser", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", "n"}], "]"}]}], 
            "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "ThresholdFns", "]"}]}], "}"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "FinalACondsGreater", "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}], "<", 
       SubscriptBox["\[CapitalAlpha]", "q"], "<", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "FinalACondsLesser", "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7066803382249937`*^9, 3.70668044438723*^9}, {
  3.706680516017357*^9, 3.706680725901061*^9}, {3.7066808343305273`*^9, 
  3.706681182156332*^9}, {3.706681644266214*^9, 3.70668168463892*^9}, {
  3.706681733366146*^9, 3.7066817365121307`*^9}, {3.7066817960790577`*^9, 
  3.70668180723841*^9}, {3.706681848253828*^9, 3.7066818529495173`*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"043c4994-5e2e-4ed1-8144-459164035fd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MinimiseCouplings", "::", "usage"}], "=", 
   "\"\<MinimiseCouplings[a0,a1,Dim,q,\[ScriptL],\[CapitalAlpha]q] returns \
the minimum coupling at all Regge trajectories with the coupling taken to be \
\[CapitalAlpha]q.\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.706797243383336*^9, 3.7067973045168657`*^9}, 
   3.70679737744345*^9},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"d8d7d2fd-cd57-485c-9680-f87963743f7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MinimiseCouplings", "[", 
   RowBox[{
   "a0_", ",", "a1_", ",", "Dim_", ",", "q_", ",", "\[ScriptL]_", ",", 
    "\[CapitalAlpha]q_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]0", "=", "a0"}], ",", 
      RowBox[{"\[Alpha]1", "=", "a1"}], ",", "Cpls", ",", "nMins"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Cpls", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["#", 
             RowBox[{"-", 
              SuperscriptBox["64", 
               RowBox[{"-", "n"}]]}]], "&"}], "/@", 
           RowBox[{
            RowBox[{"ReggelistVSq", "[", 
             RowBox[{"Dim", ",", "q", ",", "n", ",", "\[ScriptL]"}], "]"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"2", ";;"}], ",", "2"}], "\[RightDoubleBracket]"}]}], 
          ")"}], "//", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{"#", ",", "0"}], "]"}], "&"}]}], ")"}], "/.", 
       RowBox[{
        SubscriptBox["\[CapitalAlpha]", "q"], "\[Rule]", 
        "\[CapitalAlpha]q"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nMins", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "\[GreaterEqual]", "#"}], "&"}], "/@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "Cpls", "]"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Minimize", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           "}"}], ",", "n"}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"Cpls", ",", "nMins"}], "}"}], "]"}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.706797154226409*^9, 3.7067972380709877`*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"f598b53e-1bd5-4093-8861-3c97a7b7fdf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckOneSubleadingTrajectoryRange", "::", "usage"}], "=", 
   "\"\<CheckOneSubleadingTrajectoryRange[a0,a1,Dim,q,\[ScriptL],\
\[CapitalAlpha]Min,\[CapitalAlpha]Max] picks a random real between \
\[CapitalAlpha]Min and \[CapitalAlpha]Max and returns the minimum value taken \
by each coupling from 0 to \[ScriptL].\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.706797000323986*^9, 3.706797076794292*^9}, {
   3.706797140728836*^9, 3.706797146384986*^9}, 3.706797435649778*^9},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"1afcaff8-8456-4265-b016-63bf58fd2d6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckOneSubleadingTrajectoryRange", "[", 
   RowBox[{
   "a0_", ",", "a1_", ",", "Dim_", ",", "q_", ",", "\[ScriptL]_", ",", 
    "\[CapitalAlpha]Min_", ",", "\[CapitalAlpha]Max_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "\[CapitalAlpha]q", "}"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalAlpha]q", "=", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"\[CapitalAlpha]Min", ",", "\[CapitalAlpha]Max"}], "}"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\[CapitalAlpha]\>\"", ",", "q", ",", "\"\<=\>\"", ",", 
       "\[CapitalAlpha]q"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"MinimiseCouplings", "[", 
      RowBox[{
      "a0", ",", "a1", ",", "Dim", ",", "q", ",", "\[ScriptL]", ",", 
       "\[CapitalAlpha]q"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.706796990172989*^9, 3.706796994173019*^9}, {
   3.7067971280500107`*^9, 3.706797136625602*^9}, {3.7067973612354927`*^9, 
   3.706797423906025*^9}, {3.7067977238669987`*^9, 3.70679773779447*^9}, 
   3.706797821272327*^9},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"1ad8f923-71c0-4ab4-a3b4-1ebec3350ad1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TwoSubleadingTrajectoryUnitarity", "::", "usage"}], "=", 
   "\"\<TwoSubleadingTrajectoryUnitarity[a0,a1,Dim,q1,q2,\[ScriptL],nPts,\
Aq1Min,Aq1Max,Aq2Min,Aq2Max] gives a ListContourPlot-ready table of size \
(nPts+1)*(nPts+1) where the i,j element is {Aq1Min+\!\(\*FractionBox[\(Aq1Max \
- Aq1Min\), \(nPts\)]\)i,Aq2Min+\!\(\*FractionBox[\(Aq2Max - Aq2Min\), \(nPts\
\)]\)j,unitary?}, where the third element is 1 if (\!\(\*SubscriptBox[\(\
\[CapitalAlpha]\), \(q1\)]\)\[Rule]Aq1Min+\!\(\*FractionBox[\(Aq1Max - Aq1Min\
\), \(nPts\)]\)i, \!\(\*SubscriptBox[\(\[CapitalAlpha]\), \
\(q2\)]\)\[Rule]Aq2Min+\!\(\*FractionBox[\(Aq2Max - Aq2Min\), \(nPts\)]\)j) \
is compatible with unitarity of the first \[ScriptL] Regge trajectories in \
Dim dimensions and 0 otherwise.\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.706808611704075*^9, 3.706808837059054*^9}, {
  3.706809346711327*^9, 3.7068094257645407`*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"1db0f8e4-3800-4ecf-a674-a93abcb61f7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TwoSubleadingTrajectoryUnitarity", "[", 
   RowBox[{
   "a0_", ",", "a1_", ",", "Dim_", ",", "q1_", ",", "q2_", ",", "\[ScriptL]_",
     ",", "nPts_", ",", "Aq1Min_", ",", "Aq1Max_", ",", "Aq2Min_", ",", 
    "Aq2Max_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]0", "=", "a0"}], ",", 
      RowBox[{"\[Alpha]1", "=", "a1"}], ",", "Cpls", ",", "CplsActual", ",", 
      "nMins", ",", "CplsNum"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Cpls", "=", 
      RowBox[{"ReggelistVSqlist", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "q2"}], "}"}], ",", "n", ",", "\[ScriptL]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CplsActual", "=", 
      RowBox[{
       RowBox[{"Cpls", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"2", ";;"}], ",", "2"}], "\[RightDoubleBracket]"}], "//", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{"#", ",", "0"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"CplsActual", "/=", 
      RowBox[{
      "CplsActual", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"nMins", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "\[GreaterEqual]", "#"}], "&"}], "/@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "CplsActual", "]"}]}], "}"}]}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"unitarityTable", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Aq1Min", "+", 
              RowBox[{
               FractionBox[
                RowBox[{"Aq1Max", "-", "Aq1Min"}], "nPts"], "i"}]}], ",", 
             RowBox[{"Aq2Min", "+", 
              RowBox[{
               FractionBox[
                RowBox[{"Aq2Max", "-", "Aq2Min"}], "nPts"], "j"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"And", "@@", 
                RowBox[{"f", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Minimize", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}], ",", "n"}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ">", "0"}], "&"}], "/@", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CplsActual", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[CapitalAlpha]", "q1"], "\[Rule]", 
                    RowBox[{"Aq1Min", "+", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Aq1Max", "-", "Aq1Min"}], "nPts"], "i"}]}]}], 
                    ",", 
                    RowBox[{
                    SubscriptBox["\[CapitalAlpha]", "q2"], "\[Rule]", 
                    RowBox[{"Aq2Min", "+", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Aq2Max", "-", "Aq2Min"}], "nPts"], "j"}]}]}]}], 
                    "}"}]}], ",", "nMins"}], "}"}], "]"}]}], ")"}]}], "]"}]}],
                ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"False", "\[Rule]", "0"}], ",", 
                RowBox[{"True", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "nPts"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "nPts"}], "}"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Aq1Min", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"Aq1Max", "-", "Aq1Min"}], "nPts"], "i"}]}], ",", 
            RowBox[{"Aq2Min", "+", 
             RowBox[{
              FractionBox[
               RowBox[{"Aq2Max", "-", "Aq2Min"}], "nPts"], "j"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"And", "@@", 
               RowBox[{"f", "[", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Minimize", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}], ",", "n"}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "\[GreaterEqual]", "0"}], "&"}], "/@", 
                   RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CplsActual", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[CapitalAlpha]", "q1"], "\[Rule]", 
                    RowBox[{"Aq1Min", "+", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Aq1Max", "-", "Aq1Min"}], "nPts"], "i"}]}]}], 
                    ",", 
                    RowBox[{
                    SubscriptBox["\[CapitalAlpha]", "q2"], "\[Rule]", 
                    RowBox[{"Aq2Min", "+", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Aq2Max", "-", "Aq2Min"}], "nPts"], "j"}]}]}]}], 
                    "}"}]}], ",", "nMins"}], "}"}], "]"}]}], ")"}]}], "]"}]}],
               ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"False", "\[Rule]", "0"}], ",", 
               RowBox[{"True", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "nPts"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "nPts"}], "}"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Aq2Min", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"Aq2Max", "-", "Aq2Min"}], "nPts"], "j"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"And", "@@", 
              RowBox[{"f", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Minimize", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}], ",", "n"}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "\[GreaterEqual]", "0"}], "&"}], "/@", 
                  RowBox[{"Transpose", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CplsActual", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[CapitalAlpha]", "q1"], "\[Rule]", "0"}], 
                    ",", 
                    RowBox[{
                    SubscriptBox["\[CapitalAlpha]", "q2"], "\[Rule]", 
                    RowBox[{"Aq2Min", "+", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Aq2Max", "-", "Aq2Min"}], "nPts"], "j"}]}]}]}], 
                    "}"}]}], ",", "nMins"}], "}"}], "]"}]}], ")"}]}], "]"}]}],
              ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"False", "\[Rule]", "0"}], ",", 
              RowBox[{"True", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "nPts"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Aq1Min", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"Aq1Max", "-", "Aq1Min"}], "nPts"], "i"}]}], ",", "0", 
           ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"And", "@@", 
              RowBox[{"f", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Minimize", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}], ",", "n"}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "\[GreaterEqual]", "0"}], "&"}], "/@", 
                  RowBox[{"Transpose", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CplsActual", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[CapitalAlpha]", "q1"], "\[Rule]", 
                    RowBox[{"Aq1Min", "+", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"Aq1Max", "-", "Aq1Min"}], "nPts"], "i"}]}]}], 
                    ",", 
                    RowBox[{
                    SubscriptBox["\[CapitalAlpha]", "q2"], "\[Rule]", "0"}]}],
                     "}"}]}], ",", "nMins"}], "}"}], "]"}]}], ")"}]}], 
               "]"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"False", "\[Rule]", "0"}], ",", 
              RowBox[{"True", "\[Rule]", "1"}]}], "}"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "nPts"}], "}"}]}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.706805822031687*^9, 3.70680588001842*^9}, {
   3.706805918515218*^9, 3.706805928465376*^9}, {3.706806542634636*^9, 
   3.706806544210598*^9}, {3.7068067017028913`*^9, 3.7068067449739027`*^9}, {
   3.7068068969618*^9, 3.706806934097337*^9}, {3.706807329727392*^9, 
   3.7068073475512857`*^9}, 3.706807396677737*^9, {3.706807491563809*^9, 
   3.706807500851652*^9}, {3.706807543658585*^9, 3.7068075492902*^9}, {
   3.7068075820418177`*^9, 3.7068076729915323`*^9}, {3.70680774578937*^9, 
   3.7068078456034184`*^9}, {3.706807909281865*^9, 3.7068079421211987`*^9}, {
   3.7068080532706547`*^9, 3.70680809578167*^9}, {3.7068082487136717`*^9, 
   3.706808256769606*^9}, {3.706808345280328*^9, 3.706808353111084*^9}, {
   3.706808475141425*^9, 3.706808494107965*^9}, {3.7068087517415533`*^9, 
   3.706808757220606*^9}, {3.7068092694897757`*^9, 3.7068093287440147`*^9}, {
   3.7068094920525*^9, 3.7068094924283047`*^9}, {3.706809638304851*^9, 
   3.706809646424285*^9}, {3.707253301552614*^9, 3.707253472605558*^9}, {
   3.707253695324926*^9, 3.7072537184423647`*^9}, 3.707253806505616*^9, {
   3.707253847213273*^9, 3.707253854277587*^9}, 3.707253896403616*^9, 
   3.7072539499158287`*^9, {3.7072541354787693`*^9, 3.7072541367426643`*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"97094479-3eb0-47cf-87a7-2f30874b22e5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single Subleading Runs", "Section",
 CellChangeTimes->{{3.7066812018624067`*^9, 3.706681204945511*^9}, {
  3.7067618054207163`*^9, 
  3.7067618110688143`*^9}},ExpressionUUID->"aaa90d52-1006-40bf-8d73-\
e64686f92478"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OneSubleadingTrajectoryUnitarity", "[", 
  RowBox[{"1", ",", 
   FractionBox["1", "4"], ",", "4", ",", "1", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.706681210876697*^9, 3.706681235488546*^9}, 
   3.706681631064135*^9, {3.706681859227211*^9, 
   3.706681859385854*^9}},ExpressionUUID->"08ab7607-2c8b-4b77-a95c-\
46516926b019"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"20\\\"}], \\\"+\\\", \
FractionBox[\\\"577\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\
\", \\\"3\\\"}]]], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \
\\\")\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \
\\\")\\\"}]}]\\) is real, $MaxExtraPrecision \
\\!\\(\\*RowBox[{\\\"50.`\\\"}]\\) was encountered. The solution was assumed \
real. Increasing the value of $MaxExtraPrecision may help resolve the \
uncertainty.\"",2,133,22,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706681365203188*^9, 3.706681635056044*^9, 
  3.706681695912222*^9, 3.706681744217956*^9, 3.70668181288846*^9, 
  3.706681878499503*^9},ExpressionUUID->"8f8d2b41-1c7f-4137-8f0f-\
5d1e3dfe76c3"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"20\\\", \\\"3\\\"]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \
\\\")\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \
\\\"-\\\", FractionBox[RowBox[{\\\"577\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"2\\\", RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\
\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"3\\\"}]]}]]}]\\) is real, $MaxExtraPrecision \\!\\(\\*RowBox[{\
\\\"50.`\\\"}]\\) was encountered. The solution was assumed real. Increasing \
the value of $MaxExtraPrecision may help resolve the uncertainty.\"",2,133,23,
   20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706681365203188*^9, 3.706681635056044*^9, 
  3.706681695912222*^9, 3.706681744217956*^9, 3.70668181288846*^9, 
  3.706681878508348*^9},ExpressionUUID->"d599ce07-516b-44a9-9b11-\
2e8f4ebd0070"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"20\\\", \\\"3\\\"]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \
\\\")\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \
\\\"-\\\", FractionBox[RowBox[{\\\"577\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"2\\\", RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\
\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"3\\\"}]]}]]}]\\) is real, $MaxExtraPrecision \\!\\(\\*RowBox[{\
\\\"50.`\\\"}]\\) was encountered. The solution was assumed real. Increasing \
the value of $MaxExtraPrecision may help resolve the uncertainty.\"",2,133,24,
   20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706681365203188*^9, 3.706681635056044*^9, 
  3.706681695912222*^9, 3.706681744217956*^9, 3.70668181288846*^9, 
  3.706681878516618*^9},ExpressionUUID->"b4c58889-9533-4e3e-a978-\
4d1e438856ae"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Assumptions\\\", \\\"::\
\\\", \\\"mepreal\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,133,25,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706681365203188*^9, 3.706681635056044*^9, 
  3.706681695912222*^9, 3.706681744217956*^9, 3.70668181288846*^9, 
  3.706681878524754*^9},ExpressionUUID->"02d02a54-5dee-4c4f-882d-\
f373c98da4a5"],

Cell[BoxData[
 TemplateBox[{
  "Refine","ztest1",
   "\"Unable to decide whether numeric quantity \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"20\\\"}], \\\"+\\\", RowBox[{\\\"Re\\\
\", \\\"[\\\", FractionBox[RowBox[{RowBox[{\\\"1154\\\", \\\" \\\", \
SuperscriptBox[\\\"2\\\", RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\")\\\"}], \
RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"252251\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\
\\\"}]]}]], \\\"]\\\"}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"27\\\", \
\\\"-\\\", RowBox[{\\\"59\\\", \\\" \\\", \\\"#1\\\"}], \\\"+\\\", RowBox[{\\\
\"20\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Slot\\\", \\\"[\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", SuperscriptBox[\\\"#1\\\", \\\"3\\\"]}], \
\\\"&\\\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}]\\) \
is equal to zero. Assuming it is.\"",2,133,26,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706681365203188*^9, 3.706681635056044*^9, 
  3.706681695912222*^9, 3.706681744217956*^9, 3.70668181288846*^9, 
  3.706681878579159*^9},ExpressionUUID->"1ee1382d-53cb-4511-bf07-\
d1c1c571078c"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","ratnz",
   "\"Reduce was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,133,27,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706681365203188*^9, 3.706681635056044*^9, 
  3.706681695912222*^9, 3.706681744217956*^9, 3.70668181288846*^9, 
  3.70668187899352*^9},ExpressionUUID->"2281a31a-919b-4f71-b45e-3c45e4bb4980"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","ratnz",
   "\"Reduce was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,133,28,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706681365203188*^9, 3.706681635056044*^9, 
  3.706681695912222*^9, 3.706681744217956*^9, 3.70668181288846*^9, 
  3.706681879001443*^9},ExpressionUUID->"33fa040c-897a-4a6e-8369-\
f254a6c7f7cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.`"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "1"], "<", "246.`"}]], "Output",
 CellChangeTimes->{3.7066813653918667`*^9, 3.70668163510114*^9, 
  3.706681695971545*^9, 3.706681745302515*^9, 3.70668181325828*^9, 
  3.7066818797076397`*^9},ExpressionUUID->"cdd60429-a053-46d0-bfeb-\
591e783b020d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OneSubleadingTrajectoryUnitarity", "[", 
  RowBox[{"1", ",", 
   FractionBox["1", "4"], ",", "4", ",", "2", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{
  3.706682114339511*^9},ExpressionUUID->"a0e7fe1d-24f9-42c2-8c81-\
1bc81f1f4e2e"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"23\\\"}], \\\"+\\\", \
FractionBox[\\\"1303\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2641683\\\"]}]}], \\\
\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"2641683\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}], \\\")\\\"}]}]\\) is real, $MaxExtraPrecision \
\\!\\(\\*RowBox[{\\\"50.`\\\"}]\\) was encountered. The solution was assumed \
real. Increasing the value of $MaxExtraPrecision may help resolve the \
uncertainty.\"",2,136,29,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.70668214139596*^9},ExpressionUUID->"3b1bc8f7-876e-4849-bfe3-e9c854e91dff"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"23\\\", \\\"3\\\"]}], \
\\\"-\\\", FractionBox[RowBox[{\\\"1303\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"2641683\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}]], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"2641683\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}]}]\\) is real, $MaxExtraPrecision \
\\!\\(\\*RowBox[{\\\"50.`\\\"}]\\) was encountered. The solution was assumed \
real. Increasing the value of $MaxExtraPrecision may help resolve the \
uncertainty.\"",2,136,30,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682141406828*^9},ExpressionUUID->"68b561c4-6895-41cc-85cf-\
e3fe7102d0b2"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"23\\\", \\\"3\\\"]}], \
\\\"-\\\", FractionBox[RowBox[{\\\"1303\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"2641683\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}]], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"2641683\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}]}]\\) is real, $MaxExtraPrecision \
\\!\\(\\*RowBox[{\\\"50.`\\\"}]\\) was encountered. The solution was assumed \
real. Increasing the value of $MaxExtraPrecision may help resolve the \
uncertainty.\"",2,136,31,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682141415306*^9},ExpressionUUID->"e4db380d-3a09-44b2-aa1b-\
83819d677521"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Assumptions\\\", \\\"::\
\\\", \\\"mepreal\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,136,32,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.70668214142346*^9},ExpressionUUID->"e132287a-a1b0-4ea9-9ea2-4b247bc2330e"],

Cell[BoxData[
 TemplateBox[{
  "Refine","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"89404\\\", \\\"-\\\", RowBox[{\\\"3909\\\", \\\" \\\", \
RowBox[{\\\"Re\\\", \\\"[\\\", FractionBox[RowBox[{\\\"1303\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"3\\\"}]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"-\\\", \\\"44702\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]], \
\\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"Re\\\", \\\"[\\\", \
FractionBox[RowBox[{\\\"1303\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"3\\\"}]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"-\\\", \\\"44702\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]], \
\\\"]\\\"}], \\\"3\\\"]}], \\\",\\\", RowBox[{\\\"89404\\\", \\\"-\\\", \
RowBox[{\\\"11727\\\", \\\" \\\", RowBox[{\\\"Re\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"1303\\\"}], \\\" \\\
\", \\\"\[ImaginaryI]\\\"}], \\\"-\\\", RowBox[{\\\"1303\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}]]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Re\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"1303\\\"}], \\\" \\\", \\\"\
\[ImaginaryI]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\")\\\"}]}], RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], RowBox[{\\\"1\\\", \\\
\"/\\\", \\\"3\\\"}]]}]]}], \\\"]\\\"}], \\\"3\\\"]}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"23\\\"}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"-\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"432\\\", \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"3\\\"]}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}], \\\",\\\", RowBox[{\\\"23\\\", \\\"-\
\\\", RowBox[{\\\"Re\\\", \\\"[\\\", FractionBox[RowBox[{\\\"1303\\\", \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], RowBox[{\\\
\"1\\\", \\\"/\\\", \\\"3\\\"}]]], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \
\\\" \\\", RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"432\\\
\", \\\"-\\\", RowBox[{\\\"258\\\", \\\" \\\", RowBox[{\\\"Slot\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"23\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\
\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"3\\\"]}], \\\"&\\\"}], \\\",\\\", \\\
\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}]}], \\\"}\\\"}]\\) are equal \
to zero. Assuming they are.\"",2,136,33,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682141549027*^9},ExpressionUUID->"72aa8f57-761f-4a4d-87db-\
64afb63ee42b"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","fexp",
   "\"Warning: \\!\\(\\*RowBox[{\\\"Reduce\\\"}]\\) used FunctionExpand to \
transform the system. Since FunctionExpand transformation rules are only \
generically correct, the solution set might have been altered.\"",2,136,34,
   20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.70668214238542*^9},ExpressionUUID->"6abd91b7-83ef-411a-ae7f-1ec88727da5d"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","ratnz",
   "\"Reduce was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,136,35,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7066821424940042`*^9},ExpressionUUID->"e0e6b9f8-6a06-4db5-a62f-\
1ed38d702809"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","ratnz",
   "\"Reduce was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,136,36,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682142501605*^9},ExpressionUUID->"0a182373-b20c-4470-909c-\
f5716277bb6b"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","ratnz",
   "\"Reduce was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,136,37,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682142508651*^9},ExpressionUUID->"c77214f0-65f9-42be-a9ed-\
16bd9ab7d614"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Reduce\\\", \\\"::\\\", \
\\\"ratnz\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,136,38,20721639341789608023,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682142515936*^9},ExpressionUUID->"c1c1a9ae-76c9-4fa6-931e-\
d5cd370ca9af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1230.`"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "2"], "<", "1744.`"}]], "Output",
 CellChangeTimes->{
  3.706682143016446*^9},ExpressionUUID->"c71fee97-8da3-46b0-a87b-\
3f744a8a1ab7"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OneSubleadingTrajectoryUnitarity", "[", 
    RowBox[{"1", ",", 
     FractionBox["1", "4"], ",", "4", ",", "#", ",", "10"}], "]"}], "&"}], "/@", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.706682429108337*^9, 3.706682442627862*^9}, {
  3.7066869753903627`*^9, 
  3.7066869910535173`*^9}},ExpressionUUID->"b7cb57ac-7a98-4ee0-816b-\
ca5e87491400"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"20\\\"}], \\\"+\\\", \
FractionBox[\\\"577\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\
\", \\\"3\\\"}]]], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \
\\\")\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \
\\\")\\\"}]}]\\) is real, $MaxExtraPrecision \
\\!\\(\\*RowBox[{\\\"50.`\\\"}]\\) was encountered. The solution was assumed \
real. Increasing the value of $MaxExtraPrecision may help resolve the \
uncertainty.\"",2,65,1,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682462256589*^9},ExpressionUUID->"67a6071c-4498-4206-a846-\
791045426085"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"20\\\", \\\"3\\\"]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \
\\\")\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \
\\\"-\\\", FractionBox[RowBox[{\\\"577\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"2\\\", RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\
\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"3\\\"}]]}]]}]\\) is real, $MaxExtraPrecision \\!\\(\\*RowBox[{\
\\\"50.`\\\"}]\\) was encountered. The solution was assumed real. Increasing \
the value of $MaxExtraPrecision may help resolve the uncertainty.\"",2,65,2,
   20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682462273026*^9},ExpressionUUID->"34467fe4-5662-4862-be43-\
17da895a4289"],

Cell[BoxData[
 TemplateBox[{
  "Assumptions","mepreal",
   "\"In attempting to decide whether a solution \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"20\\\", \\\"3\\\"]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \
\\\")\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \
\\\"-\\\", FractionBox[RowBox[{\\\"577\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"2\\\", RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"\[ImaginaryI]\\\
\", \\\" \\\", SqrtBox[\\\"252251\\\"]}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"3\\\"}]]}]]}]\\) is real, $MaxExtraPrecision \\!\\(\\*RowBox[{\
\\\"50.`\\\"}]\\) was encountered. The solution was assumed real. Increasing \
the value of $MaxExtraPrecision may help resolve the uncertainty.\"",2,65,3,
   20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7066824622815437`*^9},ExpressionUUID->"c9069c58-61e4-476c-b941-\
c2ae011bb7ae"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Assumptions\\\", \\\"::\
\\\", \\\"mepreal\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,65,4,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7066824622898693`*^9},ExpressionUUID->"e3a37467-8ea3-40a6-803c-\
88b3f08c58d1"],

Cell[BoxData[
 TemplateBox[{
  "Refine","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"27349\\\", \\\"-\\\", RowBox[{\\\"1731\\\", \\\" \\\", \
RowBox[{\\\"Re\\\", \\\"[\\\", FractionBox[RowBox[{RowBox[{\\\"1154\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], RowBox[{\\\"2\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]], \\\"]\\\"}]}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Re\\\", \\\"[\\\", \
FractionBox[RowBox[{RowBox[{\\\"1154\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"Times\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], RowBox[{\\\"2\\\", \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]], \\\"]\\\"}], \
\\\"3\\\"]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"20\\\"}], \\\"+\\\", \
RowBox[{\\\"Re\\\", \\\"[\\\", FractionBox[RowBox[{RowBox[{\\\"1154\\\", \\\" \
\\\", SuperscriptBox[\\\"2\\\", RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], RowBox[{\\\"2\\\", \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}]], \\\"]\\\"}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"27\\\", \
\\\"-\\\", RowBox[{\\\"59\\\", \\\" \\\", RowBox[{\\\"Slot\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\
\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"3\\\"]}], \\\"&\\\"}], \\\",\\\", \\\
\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}], \\\",\\\", RowBox[{\\\"20\\\
\", \\\"-\\\", RowBox[{\\\"Re\\\", \\\"[\\\", \
FractionBox[RowBox[{RowBox[{\\\"1154\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"Times\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], RowBox[{\\\"2\\\", \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"27349\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"27\\\", \\\"-\\\", RowBox[{\\\"59\\\", \\\" \\\", \
RowBox[{\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"20\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"3\\\"]}], \\\"&\\\
\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}]}], \
\\\"}\\\"}]\\) are equal to zero. Assuming they are.\"",2,65,5,
   20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682462410738*^9},ExpressionUUID->"650a1ff0-a0ea-4268-819b-\
7befdf1f34eb"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","ratnz",
   "\"Reduce was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,65,6,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.70668246277139*^9},ExpressionUUID->"9181e312-0c7a-47f2-9d5b-e664e9bcd558"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","ratnz",
   "\"Reduce was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,65,7,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682462779599*^9},ExpressionUUID->"c4b3b62d-91c7-4c96-9d1c-\
f2c71a7c5322"],

Cell[BoxData[
 TemplateBox[{
  "Refine","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"89404\\\", \\\"-\\\", RowBox[{\\\"3909\\\", \\\" \\\", \
RowBox[{\\\"Re\\\", \\\"[\\\", FractionBox[RowBox[{\\\"1303\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"3\\\"}]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"-\\\", \\\"44702\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]], \
\\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"Re\\\", \\\"[\\\", \
FractionBox[RowBox[{\\\"1303\\\", \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"3\\\"}]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"-\\\", \\\"44702\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]], \
\\\"]\\\"}], \\\"3\\\"]}], \\\",\\\", RowBox[{\\\"89404\\\", \\\"-\\\", \
RowBox[{\\\"11727\\\", \\\" \\\", RowBox[{\\\"Re\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"1303\\\"}], \\\" \\\
\", \\\"\[ImaginaryI]\\\"}], \\\"-\\\", RowBox[{\\\"1303\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"+\\\", RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \
RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"27\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Re\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"1303\\\"}], \\\" \\\
\", \\\"\[ImaginaryI]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], RowBox[{\\\"6\\\", \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]]}], \\\"]\\\"}], \\\"3\\\"]}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"23\\\"}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"-\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"432\\\", \\\"-\\\", RowBox[{\\\"258\\\", \\\" \
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\"+\\\", RowBox[{\\\"23\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"3\\\"]}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \
\\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}], \\\",\\\", RowBox[{\\\"23\\\", \\\"-\
\\\", RowBox[{\\\"Re\\\", \\\"[\\\", FractionBox[RowBox[{\\\"1303\\\", \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"44702\\\"}], \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], RowBox[{\\\
\"1\\\", \\\"/\\\", \\\"3\\\"}]]], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \
\\\" \\\", RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{\\\"432\\\
\", \\\"-\\\", RowBox[{\\\"258\\\", \\\" \\\", RowBox[{\\\"Slot\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"23\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\
\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"3\\\"]}], \\\"&\\\"}], \\\",\\\", \\\
\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}]}], \\\"}\\\"}]\\) are equal \
to zero. Assuming they are.\"",2,65,8,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.70668248252768*^9},ExpressionUUID->"9caed366-3f5a-42c1-8ba8-3653e846b0c0"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","fexp",
   "\"Warning: \\!\\(\\*RowBox[{\\\"Reduce\\\"}]\\) used FunctionExpand to \
transform the system. Since FunctionExpand transformation rules are only \
generically correct, the solution set might have been altered.\"",2,65,9,
   20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682483352401*^9},ExpressionUUID->"56c9776c-02cb-4670-8cd1-\
059adce525a6"],

Cell[BoxData[
 TemplateBox[{
  "Reduce","ratnz",
   "\"Reduce was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,65,10,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682483464658*^9},ExpressionUUID->"2114a6c7-6db0-47a7-9a96-\
a741c6d14d12"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Reduce\\\", \\\"::\\\", \
\\\"ratnz\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,65,11,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682483472578*^9},ExpressionUUID->"fe92e01e-252d-4aff-9e0f-\
59238b866d2e"],

Cell[BoxData[
 TemplateBox[{
  "Refine","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"211669\\\", \\\"-\\\", RowBox[{\\\"7221\\\", \\\" \\\", \
RowBox[{\\\"Re\\\", \\\"[\\\", FractionBox[RowBox[{RowBox[{\\\"4814\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], RowBox[{\\\"2\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"211669\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]], \\\"]\\\"}]}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Re\\\", \\\"[\\\", \
FractionBox[RowBox[{RowBox[{\\\"4814\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"Times\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], RowBox[{\\\"2\\\", \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"211669\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]], \\\"]\\\"}], \
\\\"3\\\"]}], \\\",\\\", RowBox[{\\\"211669\\\", \\\"-\\\", RowBox[{\\\"21663\
\\\", \\\" \\\", RowBox[{\\\"Re\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"12\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"211669\
\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}]]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Re\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], RowBox[{\\\"12\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]]}], \\\"]\\\"}], \\\"3\\\"]}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"26\\\"}], \\\"+\\\", RowBox[{\\\"Re\
\\\", \\\"[\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\"]\\\"}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"Root\\\", \\\"[\\\", RowBox[{RowBox[{RowBox[{RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"4\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Slot\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\
\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"3\\\"]}], \\\"&\\\"}], \
\\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}], \\\",\\\", \
RowBox[{\\\"26\\\", \\\"-\\\", RowBox[{\\\"Re\\\", \\\"[\\\", \
FractionBox[RowBox[{RowBox[{\\\"4814\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"Times\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], RowBox[{\\\"2\\\", \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"211669\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}]], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"1537\\\", \\\"-\\\", RowBox[{\\\"577\\\", \\\" \\\
\", RowBox[{\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\
\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Slot\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"3\\\"]}], \\\"&\\\
\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}]}]}], \
\\\"}\\\"}]\\) are equal to zero. Assuming they are.\"",2,65,12,
   20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7066824997461367`*^9},ExpressionUUID->"e1c7a0b2-9b7c-4cda-b8d3-\
c466c4d2a6fd"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Refine\\\", \\\"::\\\", \
\\\"ztest\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,65,13,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682499757422*^9},ExpressionUUID->"3707de70-a713-4f75-8ebe-\
f190c7cb15de"],

Cell[BoxData[
 TemplateBox[{
  "Thread","tdlen",
   "\"Objects of unequal length in \\!\\(\\*RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"n\\\"}], \\\"-\\\
\", SuperscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"8\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"n\\\", \\\"66\\\"]}], \\\"-\\\", \
FractionBox[RowBox[{\\\"23\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\"15120\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"60359\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"907200\\\"], \
\\\"-\\\", FractionBox[RowBox[{\\\"1369\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"4\\\"]}], \\\"77760\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"575647\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"5\\\"]}], \\\"6531840\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"7603\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"151200\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"146339\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"4082400\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"476713\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"8\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"5491\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"510300\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"1049\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"10\\\"]}], \\\"97200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"2264623\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"11\\\"]}], \\\"179625600\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"1219\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"12\
\\\"]}], \\\"302400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"19343\\\", \\\" \
\\\", SuperscriptBox[\\\"n\\\", \\\"13\\\"]}], \\\"8164800\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"13387\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"14\\\"]}], \\\"5443200\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"113\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"15\\\"]}], \\\"204120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"29\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"16\\\"]}], \\\"129600\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1837\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"17\
\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"18\\\"], \\\"22680\\\"], \\\"-\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"19\\\"], \\\"181440\\\"], \\\"+\\\", \
FractionBox[SuperscriptBox[\\\"n\\\", \\\"20\\\"], \\\"3628800\\\"]}]}], \
\\\"}\\\"}], \\\"+\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]}]\\) cannot be combined.\"",2,65,14,
   20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682531790237*^9},ExpressionUUID->"144516c4-1a34-430a-9a5a-\
a4fc34cbb369"],

Cell[BoxData[
 TemplateBox[{
  "Part","partw",
   "\"Part \\!\\(\\*RowBox[{\\\"3\\\"}]\\) of \
\\!\\(\\*RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"n\\\"}], \\\"-\\\", SuperscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"n\\\", \\\"66\\\"]}], \\\"-\\\", FractionBox[RowBox[{\\\"23\\\
\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"15120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"60359\\\", \\\" \\\", SuperscriptBox[\\\"n\
\\\", \\\"3\\\"]}], \\\"907200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1369\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"4\\\"]}], \\\"77760\\\"], \\\"-\\\", FractionBox[RowBox[{\\\"575647\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"5\\\"]}], \\\"6531840\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"7603\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"151200\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"146339\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"7\\\"]}], \\\"4082400\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"476713\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"8\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"5491\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"510300\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"1049\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"10\\\"]}], \\\"97200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"2264623\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"11\\\"]}], \\\"179625600\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"1219\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"12\
\\\"]}], \\\"302400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"19343\\\", \\\" \
\\\", SuperscriptBox[\\\"n\\\", \\\"13\\\"]}], \\\"8164800\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"13387\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"14\\\"]}], \\\"5443200\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"113\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"15\\\"]}], \\\"204120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"29\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"16\\\"]}], \\\"129600\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1837\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"17\
\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"18\\\"], \\\"22680\\\"], \\\"-\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"19\\\"], \\\"181440\\\"], \\\"+\\\", \
FractionBox[SuperscriptBox[\\\"n\\\", \\\"20\\\"], \\\"3628800\\\"]}]}], \
\\\"}\\\"}], \\\"+\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]}]\\) does not exist.\"",2,65,15,20721653025817833038,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7066825318008738`*^9},ExpressionUUID->"e3aeecaf-79a6-47a5-93a8-\
3a52e8a8e1b4"],

Cell[BoxData[
 TemplateBox[{
  "Part","partw",
   "\"Part \\!\\(\\*RowBox[{\\\"4\\\"}]\\) of \
\\!\\(\\*RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"n\\\"}], \\\"-\\\", SuperscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"n\\\", \\\"66\\\"]}], \\\"-\\\", FractionBox[RowBox[{\\\"23\\\
\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"15120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"60359\\\", \\\" \\\", SuperscriptBox[\\\"n\
\\\", \\\"3\\\"]}], \\\"907200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1369\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"4\\\"]}], \\\"77760\\\"], \\\"-\\\", FractionBox[RowBox[{\\\"575647\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"5\\\"]}], \\\"6531840\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"7603\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"151200\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"146339\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"7\\\"]}], \\\"4082400\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"476713\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"8\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"5491\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"510300\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"1049\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"10\\\"]}], \\\"97200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"2264623\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"11\\\"]}], \\\"179625600\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"1219\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"12\
\\\"]}], \\\"302400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"19343\\\", \\\" \
\\\", SuperscriptBox[\\\"n\\\", \\\"13\\\"]}], \\\"8164800\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"13387\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"14\\\"]}], \\\"5443200\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"113\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"15\\\"]}], \\\"204120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"29\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"16\\\"]}], \\\"129600\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1837\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"17\
\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"18\\\"], \\\"22680\\\"], \\\"-\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"19\\\"], \\\"181440\\\"], \\\"+\\\", \
FractionBox[SuperscriptBox[\\\"n\\\", \\\"20\\\"], \\\"3628800\\\"]}]}], \
\\\"}\\\"}], \\\"+\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]}]\\) does not exist.\"",2,65,16,20721653025817833038,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682531810364*^9},ExpressionUUID->"eb40cd56-619c-4bda-b724-\
aa4ac8fbec72"],

Cell[BoxData[
 TemplateBox[{
  "Part","partw",
   "\"Part \\!\\(\\*RowBox[{\\\"5\\\"}]\\) of \
\\!\\(\\*RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"n\\\"}], \\\"-\\\", SuperscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"n\\\", \\\"66\\\"]}], \\\"-\\\", FractionBox[RowBox[{\\\"23\\\
\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\"15120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"60359\\\", \\\" \\\", SuperscriptBox[\\\"n\
\\\", \\\"3\\\"]}], \\\"907200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1369\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"4\\\"]}], \\\"77760\\\"], \\\"-\\\", FractionBox[RowBox[{\\\"575647\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"5\\\"]}], \\\"6531840\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"7603\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"151200\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"146339\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"7\\\"]}], \\\"4082400\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"476713\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"8\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"5491\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"510300\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"1049\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"10\\\"]}], \\\"97200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"2264623\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"11\\\"]}], \\\"179625600\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"1219\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"12\
\\\"]}], \\\"302400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"19343\\\", \\\" \
\\\", SuperscriptBox[\\\"n\\\", \\\"13\\\"]}], \\\"8164800\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"13387\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"14\\\"]}], \\\"5443200\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"113\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"15\\\"]}], \\\"204120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"29\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"16\\\"]}], \\\"129600\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1837\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"17\
\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"18\\\"], \\\"22680\\\"], \\\"-\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"19\\\"], \\\"181440\\\"], \\\"+\\\", \
FractionBox[SuperscriptBox[\\\"n\\\", \\\"20\\\"], \\\"3628800\\\"]}]}], \
\\\"}\\\"}], \\\"+\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}]}]\\) does not exist.\"",2,65,17,20721653025817833038,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682531819437*^9},ExpressionUUID->"fa742e36-9d7d-4b35-bc03-\
e3401970a43b"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"partw\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,65,18,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7066825318283854`*^9},ExpressionUUID->"6d7b6ebd-ca71-4f1b-aacf-\
a752ebbd2b75"],

Cell[BoxData[
 TemplateBox[{
  "Thread","tdlen",
   "\"Objects of unequal length in \\!\\(\\*RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"n\\\"}], \\\"-\\\
\", SuperscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"8\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"n\\\", \\\"66\\\"]}], \\\"-\\\", \
FractionBox[RowBox[{\\\"23\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\"15120\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"60359\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"907200\\\"], \
\\\"-\\\", FractionBox[RowBox[{\\\"1369\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"4\\\"]}], \\\"77760\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"575647\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"5\\\"]}], \\\"6531840\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"7603\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"151200\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"146339\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"4082400\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"476713\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"8\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"5491\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"510300\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"1049\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"10\\\"]}], \\\"97200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"2264623\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"11\\\"]}], \\\"179625600\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"1219\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"12\
\\\"]}], \\\"302400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"19343\\\", \\\" \
\\\", SuperscriptBox[\\\"n\\\", \\\"13\\\"]}], \\\"8164800\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"13387\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"14\\\"]}], \\\"5443200\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"113\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"15\\\"]}], \\\"204120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"29\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"16\\\"]}], \\\"129600\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1837\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"17\
\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"18\\\"], \\\"22680\\\"], \\\"-\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"19\\\"], \\\"181440\\\"], \\\"+\\\", \
FractionBox[SuperscriptBox[\\\"n\\\", \\\"20\\\"], \\\"3628800\\\"]}]}], \
\\\"}\\\"}], \\\"+\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"7\\\
\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], SuperscriptBox[\\\
\"b\\\", \\\"9\\\"]], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"9\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"27\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"3\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"00\\\"}]]}]}], \\\"}\\\"}], \\\"+\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\
\", \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"11\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\")\\\"}], \
\\\"\[LeftDoubleBracket]\\\", \\\"11\\\", \\\"\[RightDoubleBracket]\\\"}], \
SuperscriptBox[\\\"b\\\", \\\"10\\\"]]}]\\) cannot be combined.\"",2,65,19,
   20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7066825318783693`*^9},ExpressionUUID->"fd9dae4e-5076-4065-aced-\
8a59a321a25f"],

Cell[BoxData[
 TemplateBox[{
  "Thread","tdlen",
   "\"Objects of unequal length in \\!\\(\\*RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"n\\\"}], \\\"-\\\
\", SuperscriptBox[\\\"n\\\", \\\"2\\\"]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"8\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"n\\\", \\\"66\\\"]}], \\\"-\\\", \
FractionBox[RowBox[{\\\"23\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"2\\\"]}], \\\"15120\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"60359\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"3\\\"]}], \\\"907200\\\"], \
\\\"-\\\", FractionBox[RowBox[{\\\"1369\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"4\\\"]}], \\\"77760\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"575647\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"5\\\"]}], \\\"6531840\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"7603\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"6\\\"]}], \\\"151200\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"146339\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"7\\\"]}], \\\"4082400\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"476713\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"8\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"5491\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"9\\\"]}], \\\"510300\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"1049\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"10\\\"]}], \\\"97200\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"2264623\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"11\\\"]}], \\\"179625600\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"1219\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"12\
\\\"]}], \\\"302400\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"19343\\\", \\\" \
\\\", SuperscriptBox[\\\"n\\\", \\\"13\\\"]}], \\\"8164800\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"13387\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \
\\\"14\\\"]}], \\\"5443200\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"113\\\", \
\\\" \\\", SuperscriptBox[\\\"n\\\", \\\"15\\\"]}], \\\"204120\\\"], \
\\\"+\\\", FractionBox[RowBox[{\\\"29\\\", \\\" \\\", \
SuperscriptBox[\\\"n\\\", \\\"16\\\"]}], \\\"129600\\\"], \\\"-\\\", \
FractionBox[RowBox[{\\\"1837\\\", \\\" \\\", SuperscriptBox[\\\"n\\\", \\\"17\
\\\"]}], \\\"10886400\\\"], \\\"+\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"18\\\"], \\\"22680\\\"], \\\"-\\\", FractionBox[SuperscriptBox[\\\"n\\\", \
\\\"19\\\"], \\\"181440\\\"], \\\"+\\\", \
FractionBox[SuperscriptBox[\\\"n\\\", \\\"20\\\"], \\\"3628800\\\"]}]}], \
\\\"}\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"25\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"64\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"n\\\"}]], \\\" \\\", \\\"n\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"\[Lambda]sq\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"n\\\"}], \\\"]\\\"}]}], RowBox[{\
\\\"14175\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"10\\\"], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"n\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"4\\\
\", \\\" \\\", \\\"n\\\"}]}], \\\")\\\"}]}]]}]\\) cannot be combined.\"",2,65,
   20,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682531926208*^9},ExpressionUUID->"dd174c24-f258-4e73-a901-\
a5a2e6c9c723"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Thread\\\", \\\"::\\\", \
\\\"tdlen\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,65,21,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7066825319449997`*^9},ExpressionUUID->"f9e6ab42-c10b-4945-9f00-\
41cdb59fcf85"],

Cell[BoxData[
 TemplateBox[{
  "Part","partd",
   "\"Part specification \\!\\(\\*RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"True\
\\\", \\\",\\\", \\\"False\\\"}], \\\"}\\\"}], \\\"\[LeftDoubleBracket]\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"2\\\"}], \\\"\[RightDoubleBracket]\\\"}]\\) \
is longer than depth of object.\"",2,65,22,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682616633202*^9},ExpressionUUID->"0cd809b4-cdec-4de8-80a1-\
77e9a7d3e025"],

Cell[BoxData[
 TemplateBox[{
  "Part","partd",
   "\"Part specification \\!\\(\\*RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"True\
\\\", \\\",\\\", \\\"False\\\"}], \\\"}\\\"}], \\\"\[LeftDoubleBracket]\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"2\\\"}], \\\"\[RightDoubleBracket]\\\"}]\\) \
is longer than depth of object.\"",2,65,23,20721653025817833038,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.706682710921296*^9},ExpressionUUID->"b79086ce-4f8b-4341-8e0b-\
d3389afeced7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "8.`"}], "<", 
    SubscriptBox["\[CapitalAlpha]", "1"], "<", "246.`"}], ",", 
   RowBox[{
    RowBox[{"-", "1230.`"}], "<", 
    SubscriptBox["\[CapitalAlpha]", "2"], "<", "1744.`"}], ",", 
   RowBox[{
    RowBox[{"-", "753408.`"}], "<", 
    SubscriptBox["\[CapitalAlpha]", "3"], "<", "545259.587628866`"}], ",", 
   RowBox[{
    RowBox[{"-", "1.1635839600000002`*^9"}], "<", 
    SubscriptBox["\[CapitalAlpha]", "4"], "<", "5.619880737391305`*^8"}], ",", 
   RowBox[{
    RowBox[{"-", "3.6192031948799995`*^12"}], "<", 
    SubscriptBox["\[CapitalAlpha]", "5"], "<", "\[Infinity]"}], ",", 
   RowBox[{
    RowBox[{"-", "\[Infinity]"}], "<", 
    SubscriptBox["\[CapitalAlpha]", "6"], "<", 
    RowBox[{"Min", "[", 
     RowBox[{"\[Infinity]", ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "\[Infinity]"}], "<", 
    SubscriptBox["\[CapitalAlpha]", "7"], "<", 
    RowBox[{"Min", "[", 
     RowBox[{"\[Infinity]", ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7066827109299593`*^9},ExpressionUUID->"4d216e93-5336-4364-8112-\
526dfed257cd"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"OneSubleadingTrajectoryUnitarity", "[", 
     RowBox[{"1", ",", 
      FractionBox["1", "4"], ",", "4", ",", "i", ",", "16"}], "]"}], "//", 
    "Print"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.706682429108337*^9, 3.706682442627862*^9}, {
  3.7066869753903627`*^9, 3.70668700460437*^9}, {3.7066873612597103`*^9, 
  3.70668736139513*^9}, {3.706758341602845*^9, 
  3.7067583579455442`*^9}},ExpressionUUID->"7bafe8e9-a291-4930-8e23-\
949db9d5f8bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.`"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "1"], "<", "246.`"}]], "Print",
 CellChangeTimes->{
  3.70675846205615*^9},ExpressionUUID->"94b7c56b-5eb6-4000-a5f0-7b35d7f8f863"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1230.`"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "2"], "<", "1744.`"}]], "Print",
 CellChangeTimes->{
  3.706759895945313*^9},ExpressionUUID->"1e8073ed-a1d7-4821-a2b2-\
dd4562bb9590"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "753408.`"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "3"], "<", "545259.587628866`"}]], "Print",
 CellChangeTimes->{
  3.706760326521679*^9},ExpressionUUID->"5b70e0f1-8bf3-4a8d-af3f-\
aa64ec312a86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6.194506619700339`*^8"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "4"], "<", 
  "5.619880737391305`*^8"}]], "Print",
 CellChangeTimes->{
  3.706760560846752*^9},ExpressionUUID->"afdd2d44-ee16-42ba-b216-\
38ed36c16312"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.045347437805772`*^12"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "5"], "<", 
  "1.3075289487878374`*^12"}]], "Print",
 CellChangeTimes->{
  3.706760734981463*^9},ExpressionUUID->"1c511dfb-782d-4eeb-94a6-\
99462b3dad28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.567504188664449`*^15"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "6"], "<", 
  "5.705381640973107`*^15"}]], "Print",
 CellChangeTimes->{
  3.706760854074901*^9},ExpressionUUID->"3f86c2c8-e1d5-448d-81c5-\
54988ac44ed4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.7412824768118974`*^20"}], "<", 
  SubscriptBox["\[CapitalAlpha]", "7"], "<", 
  "4.167115689416653`*^19"}]], "Print",
 CellChangeTimes->{
  3.706760940979177*^9},ExpressionUUID->"dc042c0a-bd85-4c87-8dc1-\
307120b5eee9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checks", "Subsection",
 CellChangeTimes->{{3.7067974520111647`*^9, 
  3.706797454641561*^9}},ExpressionUUID->"f4919897-5d59-47db-ae8c-\
5bc3e3ba170c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckOneSubleadingTrajectoryRange", "[", 
    RowBox[{"1", ",", 
     FractionBox["1", "4"], ",", "4", ",", 
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",",
      "16", ",", 
     RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
     RowBox[{"#", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
    "]"}], "&"}], "/@", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "1230"}], ",", 
       RowBox[{"-", "753408"}], ",", 
       RowBox[{
        RowBox[{"-", "6"}], "*", 
        SuperscriptBox["10", "8"]}], ",", 
       RowBox[{"-", 
        SuperscriptBox["10", "12"]}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "*", 
        SuperscriptBox["10", "15"]}], ",", 
       RowBox[{"-", 
        SuperscriptBox["10", "20"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"246", ",", "1744", ",", "545260", ",", 
       RowBox[{"5", "*", 
        SuperscriptBox["10", "8"]}], ",", 
       SuperscriptBox["10", "12"], ",", 
       RowBox[{"5", "*", 
        SuperscriptBox["10", "15"]}], ",", 
       RowBox[{"4", "*", 
        SuperscriptBox["10", "19"]}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.70679746285087*^9, 
  3.706797704195321*^9}},ExpressionUUID->"78c77455-13e0-48ba-a132-\
d839194f9d85"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalAlpha]\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   "46.213209522512614`"}],
  SequenceForm["\[CapitalAlpha]", 1, "=", 46.213209522512614`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.706797651756062*^9, 3.706797669752043*^9}, 
   3.706797705391038*^9, 3.706797764238792*^9, 
   3.70679782515919*^9},ExpressionUUID->"8610a910-5729-4d12-9fc0-\
e64e57e189c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalAlpha]\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "536.423051574317`"}]}],
  SequenceForm["\[CapitalAlpha]", 2, "=", -536.423051574317],
  Editable->False]], "Print",
 CellChangeTimes->{{3.706797651756062*^9, 3.706797669752043*^9}, 
   3.706797705391038*^9, 3.706797764238792*^9, 
   3.706797955075428*^9},ExpressionUUID->"3386677d-5704-4e60-882e-\
6526fae8b7f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalAlpha]\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "309785.8118198961`"}]}],
  SequenceForm["\[CapitalAlpha]", 3, "=", -309785.8118198961],
  Editable->False]], "Print",
 CellChangeTimes->{{3.706797651756062*^9, 3.706797669752043*^9}, 
   3.706797705391038*^9, 3.706797764238792*^9, 
   3.706799320524765*^9},ExpressionUUID->"3ffd3ec0-60e8-4fb4-8a4c-\
c630f66e712a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalAlpha]\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.9934275747880697`*^8"}]}],
  SequenceForm["\[CapitalAlpha]", 4, "=", -1.9934275747880697`*^8],
  Editable->False]], "Print",
 CellChangeTimes->{{3.706797651756062*^9, 3.706797669752043*^9}, 
   3.706797705391038*^9, 3.706797764238792*^9, 
   3.7067997461534557`*^9},ExpressionUUID->"77b1caf9-9bac-4059-8248-\
a3812eb4dc19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalAlpha]\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "5.90903994776292`*^11"}]}],
  SequenceForm["\[CapitalAlpha]", 5, "=", -5.90903994776292*^11],
  Editable->False]], "Print",
 CellChangeTimes->{{3.706797651756062*^9, 3.706797669752043*^9}, 
   3.706797705391038*^9, 3.706797764238792*^9, 
   3.706799989571661*^9},ExpressionUUID->"b9cb9fb6-5724-46ad-912e-\
a46270372819"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalAlpha]\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.55970477957785`*^15"}]}],
  SequenceForm["\[CapitalAlpha]", 6, "=", -1.55970477957785*^15],
  Editable->False]], "Print",
 CellChangeTimes->{{3.706797651756062*^9, 3.706797669752043*^9}, 
   3.706797705391038*^9, 3.706797764238792*^9, 
   3.7068001643871117`*^9},ExpressionUUID->"63610b21-66a2-4cee-bdbd-\
7e0d2b8f8196"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalAlpha]\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"=\"\>", "\[InvisibleSpace]", 
   "3.3358063011007627`*^19"}],
  SequenceForm["\[CapitalAlpha]", 7, "=", 3.3358063011007627`*^19],
  Editable->False]], "Print",
 CellChangeTimes->{{3.706797651756062*^9, 3.706797669752043*^9}, 
   3.706797705391038*^9, 3.706797764238792*^9, 
   3.7068002863805*^9},ExpressionUUID->"b0566fb9-7f26-4231-8ad3-d315576cbfc9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "84"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"578.2742349068012`", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22731.297049883007`", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "2.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9042713708571393`*^7", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "3.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.994455679246167`*^10", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "4.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.110232668722602`*^13", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "5.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2607271320596784`*^17", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "6.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2303743914471634`*^20", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "7.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8492056498769742`*^24", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "8.`"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "84"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["256", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15782.728781953318`", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "2.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5619966589938473`*^7", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "3.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1479936776237255`*^10", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "4.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.345736149600291`*^13", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "5.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.101185383705669`*^17", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "6.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.808793613905945`*^20", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "7.000000963287644`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5712647065708316`*^24", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "8.000004093736594`"}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "84"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["256", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["83968", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1536993541496541`*^7", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "3.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.681196538536353`*^10", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "4.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8841714167301793`*^13", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "5.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2230875946746674`*^17", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "6.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7115299506707864`*^20", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "7.000000129458237`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.705008944804311`*^24", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "8.000036297812086`"}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "84"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["256", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["83968", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["685768704", "35"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9453202177486526`*^10", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "4.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.797250087482222`*^13", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "5.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.47370388180269`*^16", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "6.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.466329607842304`*^20", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "7.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5905902537129253`*^24", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "8.000000396890563`"}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "84"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["256", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["83968", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["685768704", "35"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1056369016832", "45"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5806472041374586`*^13", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "5.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6000210765814778`*^17", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "6.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6552568400045395`*^20", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "7.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4262810416779505`*^24", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "8.000000001238474`"}], "}"}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "84"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["256", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["83968", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["685768704", "35"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1056369016832", "45"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29655752746467328", "693"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.0152150968313963`*^17", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "6.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.848442988058194`*^20", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "7.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.563764116313341`*^23", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "8.`"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "84"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["256", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["83968", "3"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["685768704", "35"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1056369016832", "45"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29655752746467328", "693"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "5"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["551551203659036491776", "5005"], ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.536975434189373`*^20", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "7.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3900035523576235`*^23", ",", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "8.`"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.706797668159212*^9, 3.706797676405649*^9}, 
   3.706797716406899*^9, 3.7067977720674667`*^9, 
   3.706800375964281*^9},ExpressionUUID->"1ad981f8-4a81-465c-a33d-\
90229a18dc3e"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two Subleadings", "Section",
 CellChangeTimes->{{3.706769038724386*^9, 3.706769044282814*^9}, {
  3.706805806035698*^9, 
  3.706805806531582*^9}},ExpressionUUID->"86951a24-ab79-4560-afa3-\
4e62cc9a67cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.707254355454715*^9, 
  3.70725437053404*^9}},ExpressionUUID->"e813defc-93f9-4299-aaa1-\
8f4890bdb91a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"List12", "=", 
  RowBox[{"TwoSubleadingTrajectoryUnitarity", "[", 
   RowBox[{"1", ",", 
    FractionBox["1", "4"], ",", "4", ",", "1", ",", "2", ",", "10", ",", "25",
     ",", 
    RowBox[{"-", "8"}], ",", "246", ",", 
    RowBox[{"-", "1230"}], ",", "1744"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListContourPlot", "[", 
  RowBox[{"List12", ",", 
   RowBox[{"Contours", "\[Rule]", "1"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(a\), \(2\)]\)\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Unitarity12.png\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.70680885013842*^9, 3.7068088985772657`*^9}, {
   3.7068089968073483`*^9, 3.7068090068546057`*^9}, {3.706809433412065*^9, 
   3.706809472716155*^9}, {3.706809649327734*^9, 3.706809664326672*^9}, {
   3.706809707078493*^9, 3.706809749804585*^9}, {3.706809833259878*^9, 
   3.706809949008*^9}, {3.70681000135102*^9, 3.706810002518641*^9}, 
   3.706832082247842*^9, {3.707071099838537*^9, 3.70707110862178*^9}, {
   3.70707168345723*^9, 3.707071684176516*^9}, {3.70707217460576*^9, 
   3.707072176797123*^9}, {3.7071816847092447`*^9, 3.707181710348868*^9}, {
   3.707254246361206*^9, 
   3.7072542646888733`*^9}},ExpressionUUID->"7e9c6d7d-da43-485b-b2c4-\
1e68fd918e68"],

Cell[BoxData[
 TemplateBox[{
  "Minimize","fexp",
   "\"Warning: \\!\\(\\*RowBox[{\\\"Minimize\\\"}]\\) used FunctionExpand to \
transform the problem. Since FunctionExpand transformation rules are only \
generically correct, the result may not be a global minimum.\"",2,97,29,
   20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706812326243566*^9, 3.7068321180145082`*^9, 
  3.707071137931902*^9, 3.707071716186262*^9, 3.707072214517679*^9, 
  3.707181740344676*^9, 
  3.707254405528607*^9},ExpressionUUID->"daf1f48b-7574-4f3e-92c7-\
eff6ab233cae"],

Cell[BoxData[
 TemplateBox[{
  "Minimize","fexp",
   "\"Warning: \\!\\(\\*RowBox[{\\\"Minimize\\\"}]\\) used FunctionExpand to \
transform the problem. Since FunctionExpand transformation rules are only \
generically correct, the result may not be a global minimum.\"",2,97,30,
   20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706812326243566*^9, 3.7068321180145082`*^9, 
  3.707071137931902*^9, 3.707071716186262*^9, 3.707072214517679*^9, 
  3.707181740344676*^9, 
  3.707254407361508*^9},ExpressionUUID->"749635c3-6ff5-473a-8d7f-\
64d1980223ec"],

Cell[BoxData[
 TemplateBox[{
  "Minimize","fexp",
   "\"Warning: \\!\\(\\*RowBox[{\\\"Minimize\\\"}]\\) used FunctionExpand to \
transform the problem. Since FunctionExpand transformation rules are only \
generically correct, the result may not be a global minimum.\"",2,97,31,
   20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706812326243566*^9, 3.7068321180145082`*^9, 
  3.707071137931902*^9, 3.707071716186262*^9, 3.707072214517679*^9, 
  3.707181740344676*^9, 
  3.707254409211369*^9},ExpressionUUID->"23215877-a4a7-44e9-b221-\
9fe8ef6f5126"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Minimize\\\", \
\\\"::\\\", \\\"fexp\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,97,32,20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706812326243566*^9, 3.7068321180145082`*^9, 
  3.707071137931902*^9, 3.707071716186262*^9, 3.707072214517679*^9, 
  3.707181740344676*^9, 
  3.707254409218853*^9},ExpressionUUID->"0242d653-7fdd-44d0-b573-\
72d1a3e5e743"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "1230"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     FractionBox["40626", "25"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "1744", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "1230"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1230"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1964", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["4938", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["7912", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["10886", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["2772", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["16834", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["19808", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["22782", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["25756", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["5746", "5"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["31704", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["34678", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["37652", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["40626", "25"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1744", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7068089301302233`*^9, {3.7068094475105877`*^9, 3.706809505457947*^9}, 
   3.706809676739388*^9, 3.706832057114586*^9, 3.706832322851717*^9, 
   3.707071341593748*^9, 3.7070718959854794`*^9, 3.707072390373822*^9, 
   3.707182913892724*^9, 
   3.7072556434764338`*^9},ExpressionUUID->"eeb0c67e-f3cc-4218-a6b0-\
3417a2f30a90"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxlmk+oHlcZxkdFkOCiiy5c1NKgQlyK9R+iXsSSMqByJ+JEnWLtdOp06vQP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   "], {{
     {RGBColor[0.148, 0.33, 0.54], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlltTl1UUxvm/byCBEFZjWU1ykIN13YXIKbFumylQQJOmu5pJzhrdxkxy
8FhdpoOBfYRoCqGPkIaJWNNxOijIuZrKep5Zv//kxTPr3WuvvfY677fs1a4X
jyY5OTl3hVS4ItwSbgsF2rhfqBDahSahUXhK2C88LTQIbfB3C83s1wj74D0g
lAibmZCvFw4KG9Yt3iY62tHTjH7rsT1fYNMV7LoKXeS7AX3WMS99a8IN4YRw
URgWxoRLwknhR8kN6dxPoj8LF/T9i+io9kaECeF18d7OCTnr+FT4TPgQmWFk
XkPuInvDnB9h/X0Scj8kITOOLgfbtiRp+Poc8VzS1pf4dkjrw8TR9GViUyQU
C+s6/6xoRxKy9rvoHv4hzpZqvVPYk4l1M3nJz8R9WzKh+whxz0O+FD37yOcU
OfhEWMbWFWLueM8KnVq/IjyfxNkm7FtMwq8l1k3kexF/nceH0zi3PQ1bOonL
Emfv4EutUJYJW65iTyn+eW+vUI6MY7KVmGX3zN+ldaVQKJTrvvddi2n48Lnw
kXBQ6BHahO/Io/PpOrgmTFNTs8iX6vwOyTwpepT668pEHTu325LgDcO/ofUz
kv9GdAY91peXhg1bRO9LQ3eu6CT7Y9SN6ydNwx7X1Bx5WMAH67wsXKd257C7
TGce07070/DxgNCNnOW/yoQP9mU+CZluYmH0EhP7+A5++q55fLiGjmlk3kBu
hjvmOTNOf/7hmSD6p+jdJPT/K/oEeSnH9wns+1q8F2Tbt/RUti9PcM84vGn4
k5yboS+7ycEosezFrxF4k8hegt/NXg/7lt9kdv3O3Jjg3DTfvndBe4/Lzpui
j6bRFzsce+Et74n+nUQs/xEt0PqmvgvTsHcCfdvpi0dES9Koo21p+NBNLW1N
Y74Wpf/7YN8eTKP2HkrDH9eS68Y97p5x7xczozfglcGfYva6z7IzqJk5dJx5
MUvNud68fpO+dQ3cEZYzMZc9n3uY0aa9oI85kNWbnYWdzJA25Nqho8IY+pep
s3zi5viZtwL/L2LrGLdQh65H234WW81/ib1Brd9NIjctyLZCu/juol9aqfM5
/FyltlfAdWw4Jl1niJfvO5fEPfuJn31dRoffWsfS83sB/8zzO3w+J/JxgXeh
XxiA/4HwcU7Ep4cYOVfHiOkA34d5Ewb4nmJ2WucgfrtGf0uCfwubB8lH1ocj
6DuO/hbisZfediw8d11Prknn5jw2+k7PY8sU0kN1mej/Bc5Y3vxy9qY461os
5KxjXMD8XiFWBXx7zu8hr7VQ22jfO4hdP999oIMaq0XWvgzxtju+8+R0lbxe
pjfdN35L/X9TlYRvflf8f+Ie8/tWBN/7RdBqvk3df36PGjjbTY114dMu/Kwj
JrbN9/ld8SxYw66tyNajawjbHXvfUUOfu7/z6XHLV3DGtvhd9ru9zlzYICc+
51xWo6cY+SrO+L7Ge3zPZcbc5t8tF18qsLGRs5Wcr4JXjm22sZK4FXJn9l/S
9XtKOJ3ELDhJDncTkxJ4/fBP8W1eKzXlGA7A934e8XC+Oql594J5S/yPrRML
1+lqEnauJZGrOnqgmvjVYOdpeqUemQPExfHwP5Znw1l6qZjZ7hnv/1H35a/k
d50524vPfei0Pr/PvucMd3mGvZdEP59jPcg9XruH/wMLZmpk
         "]], 
        PolygonBox[CompressedData["
1:eJwlkTkvRVEURs/d++GJ8RnCe4+YSrVSSSvRUIqOgkSpVtLRUvoNSr+Byiym
mOc5hrXzFSt3nXv2Pue7+/ZMzo7OWEqpD3LwyOKOZz5L6Qk/ghHWU3CId3lK
JbwI3fizqbYXXkw1UTsNx/gelPEB2MGdniVq1yGHt8IQ74ehBa+DN/YaWTe4
CC9APV5weT804QemsyPjvilDZOmDV/zElGUBTvFzWMXX4AKv4Yy9THfW4pem
vQ24ws9MvdETvTewhW/DLf4Hc/QuQkZ/GeZ5twydLsJXoMNVE7Uxg4RXw26m
DHm8wjWbTajEf+gbz3THL/5u+rZB+MA/TT4GX/i9KVv8wwe8zTXbCWjHm12z
i5nH7Iuuvchccp0RZ8Wd33iVK0tkjKzXptnEDGIW/8WtRvI=
         "]]}]}, 
     {RGBColor[1., 0.95, 0.75], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxdmnW4llW6h9/v3WCMWAiIKDU2AooIgjijYhKCIpiEblpQZsamMTDmWKCU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         "]], PolygonBox[CompressedData["
1:eJwlkTsvhFEQho85634JS9yDRVSrVa5Si05JK6GgU1P6DRqJ3+BWrN8gLFZc
4xbWJeyK6zN5izfznPlm5rxnvtTM/OSchRCGUAIVOQyWhVCDPuCmGEKSWOLc
CL/B1XCB2le4llye8573wN/kRuEM+oKN3CK8gEJUjddmUVXUTJ9dRA1wL9qh
bxel4BfTXfvoGe4ht22q6Yvy6F7d0zvcQW6aOIba4WviMr2z6Aq+RStBuRu4
i5olU08nfGmqnUAXcFvUrGHUCv+Z3jKFfuFP01t9ZyU45/cGeXSvBZP3LfQE
l5PboHYVJeAYxb4j31UzSpt2noQro3blPRVwfdSufOd1cD86ML2hO8qje/UZ
LfAZcZy7R1AevkNrQTvwXbgn97aJHuEf09v8H/q/PPG5fFsnHqNT0yzPHcEP
pl6feW/ame/O7zyHB/BwaPLoXv8BCz5PCQ==
         "]]}]}}, {{}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
        LineBox[{729, 798, 800, 799, 801}], 
        LineBox[{731, 732, 730, 734, 733, 736, 735, 737, 738, 739, 740, 741, 
         742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755,
          756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 769, 
         768, 770, 771, 772, 773, 774, 775, 777, 776, 778, 779, 780, 781, 783,
          782, 784, 785, 786, 787, 789, 788, 790, 791, 792, 793, 794, 795, 
         797, 796, 802, 803}]},
       "0.5`"],
      Annotation[#, 0.5, "Tooltip"]& ], {}, {}}}],
  AspectRatio->1,
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(a\\), \\(2\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\)\"", TraditionalForm], 
     None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True},
  PlotRange->{{-8., 246.}, {-1230., 1744.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7068089301302233`*^9, {3.7068094475105877`*^9, 3.706809505457947*^9}, 
   3.706809676739388*^9, 3.706832057114586*^9, 3.706832322851717*^9, 
   3.707071341593748*^9, 3.7070718959854794`*^9, 3.707072390373822*^9, 
   3.707182913892724*^9, 
   3.7072556435688677`*^9},ExpressionUUID->"ca01a17b-4e80-4e74-a8f8-\
1b776590bedb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"List13", "=", 
  RowBox[{"TwoSubleadingTrajectoryUnitarity", "[", 
   RowBox[{"1", ",", 
    FractionBox["1", "4"], ",", "4", ",", "1", ",", "3", ",", "10", ",", "25",
     ",", 
    RowBox[{"-", "8"}], ",", "246", ",", 
    RowBox[{"-", "753408.`"}], ",", "545260"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListContourPlot", "[", 
  RowBox[{"List13", ",", 
   RowBox[{"Contours", "\[Rule]", "1"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(a\), \(3\)]\)\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Unitarity13.png\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.706810010558696*^9, 3.706810011774247*^9}, 
   3.706832096134802*^9, {3.707072191956613*^9, 3.707072195324191*^9}, {
   3.7071817179085073`*^9, 3.7071817181165733`*^9}, {3.7072543841653852`*^9, 
   3.7072543883334713`*^9}},ExpressionUUID->"07fbdff5-d4ee-4600-8284-\
d26eae67fdaa"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"100\\\"}]\\) iterations.\"",2,100,33,20725395512649941545,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706832375149976*^9, 3.707072443232132*^9, 
  3.707072580396739*^9, 3.70718337207889*^9, 
  3.7072561009695807`*^9},ExpressionUUID->"0cd6dc16-3bbb-49e8-8067-\
eef11b44d7ec"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"100\\\"}]\\) iterations.\"",2,100,34,20725395512649941545,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706832375149976*^9, 3.707072443232132*^9, 
  3.707072580396739*^9, 3.70718337207889*^9, 
  3.707256178056821*^9},ExpressionUUID->"9340d26f-0668-4ee6-978c-\
bde42d792aca"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"100\\\"}]\\) iterations.\"",2,100,35,20725395512649941545,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706832375149976*^9, 3.707072443232132*^9, 
  3.707072580396739*^9, 3.70718337207889*^9, 
  3.707256248289378*^9},ExpressionUUID->"945d75cf-21e9-465c-ad6c-\
129ee67b28aa"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"cvmit\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,100,36,20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.706832375149976*^9, 3.707072443232132*^9, 
  3.707072580396739*^9, 3.70718337207889*^9, 
  3.707256248338678*^9},ExpressionUUID->"b31819b6-2bae-4e33-ae29-\
8a1f835b8ce2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "25792.800000000047`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "77739.52000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "129686.23999999999`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "181632.95999999996`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "233579.68000000005`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "337473.1200000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "389419.8400000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "441366.56000000006`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "25792.800000000047`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "77739.52000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "129686.23999999999`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "181632.95999999996`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "233579.68000000005`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "337473.1200000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "389419.8400000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "441366.56000000006`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "25792.800000000047`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "77739.52000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "129686.23999999999`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "181632.95999999996`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "233579.68000000005`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "337473.1200000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "389419.8400000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "441366.56000000006`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["54", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["308", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["562", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["816", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["214", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1324", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1578", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1832", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2086", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["468", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2594", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2848", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3102", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3356", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["722", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3864", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4118", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4372", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4626", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["976", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5134", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5388", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5642", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5896", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"246", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.706832486503059*^9, 3.707072487952362*^9, 
  3.7070726880655317`*^9, 3.707183710794339*^9, 
  3.707256473397069*^9},ExpressionUUID->"ce6fd6a3-faf3-411f-a66d-\
308c605b74db"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxdmjuIHmUUhkcxCiFFAhElyLrxxiIWgqiNkk0hyjSaURmUEcVxdBwcb6UW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   "], {{
     {RGBColor[0.148, 0.33, 0.54], EdgeForm[None], 
      GraphicsGroupBox[{
        PolygonBox[{{734, 702, 733}, {735, 702, 740}, {729, 2, 738}, {736, 
         702, 735}, {740, 702, 734}, {733, 702, 732}, {738, 2, 731}, {739, 26,
          730}}], PolygonBox[{{731, 2, 1, 737}, {732, 702, 26, 739}}]}]}, 
     {RGBColor[1., 0.95, 0.75], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmml0VdUVx++9YRCZAgoYCJAISPuhKoNEQkiZCzIlEIRI9YMDKOQlEBAF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         "]], 
        PolygonBox[{{731, 677, 678, 738}, {738, 678, 3, 729}, {734, 77, 103, 
         740}, {740, 103, 129, 735}, {732, 701, 51, 733}, {735, 129, 208, 
         736}, {733, 51, 77, 734}, {730, 25, 701, 739}}]}]}}, {{}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
        LineBox[{729, 738, 731, 737}], 
        LineBox[{730, 739, 732, 733, 734, 740, 735, 736}]},
       "0.5`"],
      Annotation[#, 0.5, "Tooltip"]& ], {}, {}}}],
  AspectRatio->1,
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(a\\), \\(3\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(a\\), \\(1\\)]\\)\"", TraditionalForm], 
     None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True},
  PlotRange->{{-8., 246.}, {-753408., 545260.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.706832486503059*^9, 3.707072487952362*^9, 
  3.7070726880655317`*^9, 3.707183710794339*^9, 
  3.707256473508704*^9},ExpressionUUID->"f5ab6991-e02a-4ac6-95e0-\
92bff0db68c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"List23", "=", 
  RowBox[{"TwoSubleadingTrajectoryUnitarity", "[", 
   RowBox[{"1", ",", 
    FractionBox["1", "4"], ",", "4", ",", "2", ",", "3", ",", "10", ",", "25",
     ",", 
    RowBox[{"-", "1230"}], ",", "1744", ",", 
    RowBox[{"-", "753408.`"}], ",", "545260"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListContourPlot", "[", 
  RowBox[{"List23", ",", 
   RowBox[{"Contours", "\[Rule]", "1"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(a\), \(2\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(a\), \(3\)]\)\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Unitarity23.png\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.706832102534383*^9, {3.7070722021081963`*^9, 3.7070722072361917`*^9}, {
   3.707181723916275*^9, 3.707181724092174*^9}, {3.707254396405119*^9, 
   3.70725439974938*^9}},ExpressionUUID->"faeb8fe3-ca9d-4f41-a487-\
dc106fbe8f44"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"100\\\"}]\\) iterations.\"",2,103,37,20725395512649941545,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7071837854925823`*^9, 
  3.707256546949608*^9},ExpressionUUID->"72d7c0ff-caf9-4a83-acc4-\
e600010a53d6"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"100\\\"}]\\) iterations.\"",2,103,38,20725395512649941545,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7071837854925823`*^9, 
  3.707256590303598*^9},ExpressionUUID->"02465b7c-b31b-40fc-bb22-\
bc3dfb8b0272"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"100\\\"}]\\) iterations.\"",2,103,39,20725395512649941545,
   "Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7071837854925823`*^9, 
  3.707256606003989*^9},ExpressionUUID->"3c398c02-f5d5-41ea-81e4-\
992fcaf4b6c4"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"cvmit\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,103,40,20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7071837854925823`*^9, 
  3.707256606052923*^9},ExpressionUUID->"1d4bf80b-3f65-4bf6-96b8-\
a55b2c31d7db"],

Cell[BoxData[
 TemplateBox[{
  "Minimize","fexp",
   "\"Warning: \\!\\(\\*RowBox[{\\\"Minimize\\\"}]\\) used FunctionExpand to \
transform the problem. Since FunctionExpand transformation rules are only \
generically correct, the result may not be a global minimum.\"",2,103,41,
   20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7071837854925823`*^9, 
  3.707257355240938*^9},ExpressionUUID->"e3333fc5-c73b-42e2-99b6-\
c5ad2fde6efe"],

Cell[BoxData[
 TemplateBox[{
  "Minimize","fexp",
   "\"Warning: \\!\\(\\*RowBox[{\\\"Minimize\\\"}]\\) used FunctionExpand to \
transform the problem. Since FunctionExpand transformation rules are only \
generically correct, the result may not be a global minimum.\"",2,103,42,
   20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7071837854925823`*^9, 
  3.7072573568383417`*^9},ExpressionUUID->"98bffef4-73db-46cb-b32c-\
30cd1502134a"],

Cell[BoxData[
 TemplateBox[{
  "Minimize","fexp",
   "\"Warning: \\!\\(\\*RowBox[{\\\"Minimize\\\"}]\\) used FunctionExpand to \
transform the problem. Since FunctionExpand transformation rules are only \
generically correct, the result may not be a global minimum.\"",2,103,43,
   20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7071837854925823`*^9, 
  3.7072573584129143`*^9},ExpressionUUID->"3f76e355-8272-4604-a1fd-\
c9c330b91736"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Minimize\\\", \
\\\"::\\\", \\\"fexp\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,103,44,20725395512649941545,"Kernel 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7071837854925823`*^9, 
  3.7072573584207582`*^9},ExpressionUUID->"5c16f737-ae24-47df-b479-\
cc8e21e25b93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "77739.52000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "337473.1200000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "389419.8400000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "441366.56000000006`", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "493313.28`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "493313.28`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "493313.28`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "493313.28`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "493313.28`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "493313.28`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "77739.52000000002`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "337473.1200000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "389419.8400000001`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "25792.800000000047`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "129686.23999999999`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "181632.95999999996`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "233579.68000000005`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "441366.56000000006`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "25792.800000000047`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "77739.52000000002`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "129686.23999999999`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "181632.95999999996`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "233579.68000000005`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "337473.1200000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "389419.8400000001`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "441366.56000000006`", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "337834.24`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "285887.52`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "233940.8`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "25792.800000000047`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "77739.52000000002`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "129686.23999999999`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "181632.95999999996`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "233579.68000000005`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "337473.1200000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "389419.8400000001`", ",", "1"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "441366.56000000006`", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "753408.`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "701461.28`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "649514.56`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "597567.84`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "545621.12`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "493674.4`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "441727.68`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "337834.24`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "285887.52`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "233940.8`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "25792.800000000047`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "77739.52000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "129686.23999999999`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "181632.95999999996`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "233579.68000000005`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "337473.1200000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "389419.8400000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "441366.56000000006`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "545260.`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "753408.`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "701461.28`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "649514.56`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "597567.84`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "545621.12`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "493674.4`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "441727.68`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "389780.95999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "337834.24`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "285887.52`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "233940.8`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "181994.07999999996`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "130047.35999999999`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "78100.64000000001`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "26153.919999999925`"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "25792.800000000047`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "77739.52000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "129686.23999999999`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "181632.95999999996`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "233579.68000000005`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "285526.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "337473.1200000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "389419.8400000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "441366.56000000006`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "493313.28`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "545260.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1230"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27776", "25"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["24802", "25"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21828", "25"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["18854", "25"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3176", "5"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["12906", "25"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["9932", "25"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["6958", "25"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3984", "25"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["202", "5"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1964", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4938", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7912", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["10886", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2772", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16834", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["19808", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["22782", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25756", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5746", "5"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["31704", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["34678", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["37652", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40626", "25"], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1744", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.706832660854765*^9, 3.707072862096449*^9, 
  3.7071845461317387`*^9, 
  3.707257393948041*^9},ExpressionUUID->"0df28c67-9e2d-4c43-9abb-\
5ad28eaec904"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxt2l/In2UZwPEfWVprUNLKlDG3tJgRGSjYgdZGwcSj5ihMFpSmSGG5pD9o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   "], {{
     {RGBColor[0.148, 0.33, 0.54], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlstTlmUYxr/3fW0Mg/BQo3YyBw0UbWObmhGIBNnkIm2Uo0qL3ARKIBrQ
TG5AMIzoOLUR0j+hTYL6H7QpEO18PmJAWGNNXdfcv29kcX33+xzu8+H5Nra2
P9OW5nK5X4RMWK6fC0kud6foTh3sFyqEA0Il32VCqfCksKi7xaIrOdvP3Sqh
Xmjg7iPs7RYOCYeFLciqFmqFg5xVIqMevs3sbRPKhRrQAs92zizjc2GH/PhM
9Ijo88IrwjWt14nOiN6XizuPCV9q/bToF6J/yJcVoncJt4Rntf4H+xqFJnxu
YL0VH54SdgnN2FTO2S7Omjj7Lg1bvhG9KtnTwhx0Kgn91r0Jnxe0nheK9F3I
nuMxD5/35pbwlaSRs03Ae/bnzyRk3a3vPcTEsSlCnvNTAP8KUIKMVaqDm+Jd
k4UM81jOdX1fS0J2B7k6AK/tuZFELRxjfzYJHd5/ULLq9L0hi3UBfHP4UYiP
ptZXonvP2R7RmSRiN49u2+L6q6OmWtOwa2aJz6XU2bjWF4UJ4es04vCV6Hmt
PxAmwRQ58b1PWa8mr64z141rxrFc0PoJnd8UHRQ9nYSe37X+WOc/ptFP1nHJ
dttv22558uchfc86ZsIyff8mehkfZ+CZZl2g+1ccI+gMOdgrvCDsS6Jm24R2
4T/JOppEY+/BZvt8Q/s/u+fT8G+CuOxDThvxGOesDbk+/0j4hPsX+baMv+mX
W/TXenosk+4h7S8TTfj23r/YZhtt6wCxs65+1gP4kbdngvzk/S9kVjlGjtlR
ZAziRz+823XvXel5NIs8TMJzB/zLsWsQPT/p7nuy/XtyvYPYDXF+Hl3t6DPG
iNcg1Pe2oNf6x4idY3aO7zHW43z/qrsfSs+3ng/MK8+tfngGuHd6SXzOsXd/
FnPwAfrV83hVGvPZfVLM7KpifnnOnhReom8O8X1c6BLO0ks+62GvUxhOY4bX
wlPH2vc8i08g9zDyepBj2ptGH5v2CRvpa/e35dUgw3peFF5No75mqbHHqXX3
271Z9OTaLNZ7qc8+5L+VRt96vuTn0RRyFnU26V7Owlbb/LrQjf+vYbvPRtOo
lwn4T3BvhN6ZRfbL+PR2Gm9AN3Ib8MU+NbL29yneJddZJ74O438LvE3wdLEe
wc5T8L0vnEF+B7LrWRtnkOuzIdZrqI97spjNQ5xXUx+N5PUg/ncTjxHs6SJG
+betGVrNeQ1nLcjqhMfz0Xn6C57jyD6JT6PsnUVfaRYxLctCVjP3m9GTr9Nh
eHrI2RtCcRbv08os6t5vgOe/3xO/L35HN/AGPZxFzDqI2Xr6yP3k2bpA/1xh
xnjmHiF3zoPnst+tec7m4XGfVZKPy8wb3/VbeAx9fpeqiHv+jfd77L51/+b/
X1QTY9tdgVyfF3O+Nb39H8S2u5d243dRevv/VyX6ytBpuT+kUUueedP0iv0p
IobF5MF1/Y5tYO38bCPftdhShj0V2Or/D5eYt9PMpLy9veTsTfz1Xjk5HCWP
rtNF+Hq5677ug9qmtcyBdVno24n+cuJh+66TQ8vqQbZlrUa373oOtaLnf0jt
RmQ=
         "]], PolygonBox[CompressedData["
1:eJwtkksuREEUhqurLkEQOkgTmhZE00ZGbICJibCBNjDTNkBiygYIU5ZgKOzA
VLT3M+0t3kF8v3MHX+5369Y9deqvyuQL4zPeOZeFCM552eS5BiW8ITj3nnCu
Hm/Ca2Gf9yLU4BWwgW9DFf7LvAI+Cz94J2N5nlOQwdMwgo9CG56CJJ6DFjwH
W3ia//uDram1NacRrwu29hsk8RPGp+l1DI5xz9gi35YgEawn9bYDlXgU7Ns6
lAeroVr/e8T7YJk6K5DFu4L1Pgc9Ie4RH4Bm/JLnKmsvwAVe1Diegj38Cyao
PQmf+JG3XgfhEO+lxry3NbX2t7e5ylBZvkI7PgTP3npW78q8DO8IlmU+zvqa
566zM7zFH+IsI3jyVkO1huEFv4GSs3/u8TtvczX2iH94m6s9aC9n3vaqzE/j
TJSN9tAd7M7o7iiTK7w1WFY6c529C3Y3dEY6q+pgZ6M7pbt14C0bZags/wAs
JU4b
         "]]}]}, 
     {RGBColor[1., 0.95, 0.75], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmnncT9X2x8/3PIXG20RJFF00iLgRIhpUpESlSRIyq5RoIBoUV4W6KhIa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         "]], PolygonBox[CompressedData["
1:eJwlkckuhEEURuuvakEQBGmC6D8I0oawkvACxMqCvWBJeAEegBewFx6ApQ0P
YGlKt3nomGPqDsL5chcn99S9Ndyqiqfmx+e8cy4NCbhksExcg2v8A1KRc+vE
N7iHHLVA7gW/8TZ3C3L4CfTjA3CE38G+szVP+BfEke35jrcE5/qIvdCMp2DE
W061H+IEc4fhG28jN00chdZgyLUmDjZHc4eggBeTW8VXoAjvhh3yg4w/iXlv
c9WTetMddJdtuMUTwdYuQsA7YMZbD+3BcqotQIT/kZ+MrOdfPWywmnKqlTDe
iKwn9XZObtbZm1/gz3qHyHpMU2+EWrwGGvBT4pizNWd4D7kD4hJ04Vfeeteb
P+DHkHT2J/qbR29/pzNe8Yy3v9KeWZ3DHllqGajG64OdXWCcDIY8D3V4U7C/
U4/qtRx2qW1CGd4ZrDe9md6uKtjee1AZDLnWVOiuwfZWD+pFe2gvvVmpzoJD
b3fW3f8BYYNTqw==
         "]]}]}}, {{}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
        LineBox[{730, 731, 729, 732, 733, 734, 735, 736, 737, 738, 739, 741, 
         742, 745, 743, 746, 740, 748, 744, 750, 747, 752, 749, 753, 751, 811,
          812, 758}], 
        LineBox[{755, 757, 754, 756, 759, 760, 762, 761, 763, 764, 766, 765, 
         767, 768, 770, 769, 771, 772, 774, 773, 775, 776, 778, 777, 779, 780,
          782, 781, 783, 784, 786, 785, 787, 788, 790, 789, 791, 792, 794, 
         793, 795, 796, 798, 797, 799, 800, 802, 801, 803, 804, 806, 805, 807,
          808, 810, 809, 813, 814}]},
       "0.5`"],
      Annotation[#, 0.5, "Tooltip"]& ], {}, {}}}],
  AspectRatio->1,
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(a\\), \\(3\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(a\\), \\(2\\)]\\)\"", TraditionalForm], 
     None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True},
  PlotRange->{{-1230., 1744.}, {-753408., 545260.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.706832660854765*^9, 3.707072862096449*^9, 
  3.7071845461317387`*^9, 
  3.7072573940676527`*^9},ExpressionUUID->"c55a5067-4270-4226-8912-\
f4931110932e"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Kernel 2",
WindowSize->{958, 1059},
WindowMargins->{{4, Automatic}, {-2, Automatic}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 178, 4, 32, "Input", "ExpressionUUID" -> \
"e1fc7920-cbf2-459a-9691-a46e57b09bdc"],
Cell[739, 26, 280, 7, 34, "Input", "ExpressionUUID" -> \
"f355f759-0d2d-4758-a8e0-1f3715ec0137"],
Cell[CellGroupData[{
Cell[1044, 37, 182, 3, 69, "Section", "ExpressionUUID" -> \
"f3bb56a5-7538-410f-9228-edfbd424eb5e"],
Cell[CellGroupData[{
Cell[1251, 44, 440, 9, 99, "Subsubsection", "ExpressionUUID" -> \
"9ffba9e2-38bc-4314-844e-948ed1ae407e",
 InitializationCell->False],
Cell[1694, 55, 75770, 1916, 3764, "Input", "ExpressionUUID" -> \
"1775257e-adf2-48cc-abff-d1533a0bf613"],
Cell[77467, 1973, 7042, 166, 360, "Input", "ExpressionUUID" -> \
"f05bc5f5-78de-40ca-b607-0b963da72dd3"],
Cell[84512, 2141, 7402, 160, 406, "Input", "ExpressionUUID" -> \
"ce60a25d-3f12-4483-9999-d2c283dc8685"],
Cell[91917, 2303, 6676, 154, 429, "Input", "ExpressionUUID" -> \
"a08f9f60-9d59-43b0-ab4d-16bff55f818a"],
Cell[98596, 2459, 7273, 165, 438, "Input", "ExpressionUUID" -> \
"e9072d30-530f-489d-84e8-24187c24f451"]
}, Closed]],
Cell[CellGroupData[{
Cell[105906, 2629, 387, 8, 69, "Subsubsection", "ExpressionUUID" -> \
"3c4610ff-661a-4496-9ca0-888b17c6b630"],
Cell[106296, 2639, 1242, 20, 202, "Input", "ExpressionUUID" -> \
"95d85be0-87fa-4fc5-af1e-1d313f36d2da"],
Cell[107541, 2661, 13048, 319, 1035, "Input", "ExpressionUUID" -> \
"043c4994-5e2e-4ed1-8144-459164035fd6"],
Cell[120592, 2982, 473, 10, 95, "Input", "ExpressionUUID" -> \
"d8d7d2fd-cd57-485c-9680-f87963743f7e"],
Cell[121068, 2994, 2378, 69, 150, "Input", "ExpressionUUID" -> \
"f598b53e-1bd5-4093-8861-3c97a7b7fdf9"],
Cell[123449, 3065, 615, 11, 95, "Input", "ExpressionUUID" -> \
"1afcaff8-8456-4265-b016-63bf58fd2d6f"],
Cell[124067, 3078, 1239, 28, 119, "Input", "ExpressionUUID" -> \
"1ad8f923-71c0-4ab4-a3b4-1ebec3350ad1"],
Cell[125309, 3108, 1047, 17, 224, "Input", "ExpressionUUID" -> \
"1db0f8e4-3800-4ecf-a674-a93abcb61f7f"],
Cell[126359, 3127, 12874, 311, 992, "Input", "ExpressionUUID" -> \
"97094479-3eb0-47cf-87a7-2f30874b22e5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139282, 3444, 222, 4, 65, "Section", "ExpressionUUID" -> \
"aaa90d52-1006-40bf-8d73-e64686f92478"],
Cell[CellGroupData[{
Cell[139529, 3452, 360, 7, 51, "Input", "ExpressionUUID" -> \
"08ab7607-2c8b-4b77-a95c-46516926b019"],
Cell[139892, 3461, 1565, 25, 99, "Message", "ExpressionUUID" -> \
"8f8d2b41-1c7f-4137-8f0f-5d1e3dfe76c3"],
Cell[141460, 3488, 1784, 28, 89, "Message", "ExpressionUUID" -> \
"d599ce07-516b-44a9-9b11-2e8f4ebd0070"],
Cell[143247, 3518, 1784, 28, 89, "Message", "ExpressionUUID" -> \
"b4c58889-9533-4e3e-a978-4d1e438856ae"],
Cell[145034, 3548, 523, 10, 23, "Message", "ExpressionUUID" -> \
"02d02a54-5dee-4c4f-882d-f373c98da4a5"],
Cell[145560, 3560, 1801, 27, 65, "Message", "ExpressionUUID" -> \
"1ee1382d-53cb-4511-bf07-d1c1c571078c"],
Cell[147364, 3589, 514, 9, 23, "Message", "ExpressionUUID" -> \
"2281a31a-919b-4f71-b45e-3c45e4bb4980"],
Cell[147881, 3600, 517, 10, 23, "Message", "ExpressionUUID" -> \
"33fa040c-897a-4a6e-8369-f254a6c7f7cf"],
Cell[148401, 3612, 337, 7, 32, "Output", "ExpressionUUID" -> \
"cdd60429-a053-46d0-bfeb-591e783b020d"]
}, Closed]],
Cell[CellGroupData[{
Cell[148775, 3624, 263, 6, 45, "Input", "ExpressionUUID" -> \
"a0e7fe1d-24f9-42c2-8c81-1bc81f1f4e2e"],
Cell[149041, 3632, 1175, 19, 90, "Message", "ExpressionUUID" -> \
"3b1bc8f7-876e-4849-bfe3-e9c854e91dff"],
Cell[150219, 3653, 1498, 24, 89, "Message", "ExpressionUUID" -> \
"68b561c4-6895-41cc-85cf-e3fe7102d0b2"],
Cell[151720, 3679, 1498, 24, 89, "Message", "ExpressionUUID" -> \
"e4db380d-3a09-44b2-aa1b-83819d677521"],
Cell[153221, 3705, 408, 8, 23, "Message", "ExpressionUUID" -> \
"e132287a-a1b0-4ea9-9ea2-4b247bc2330e"],
Cell[153632, 3715, 5424, 77, 139, "Message", "ExpressionUUID" -> \
"72aa8f57-761f-4a4d-87db-64afb63ee42b"],
Cell[159059, 3794, 452, 9, 23, "Message", "ExpressionUUID" -> \
"6abd91b7-83ef-411a-ae7f-1ec88727da5d"],
Cell[159514, 3805, 407, 9, 23, "Message", "ExpressionUUID" -> \
"e0e6b9f8-6a06-4db5-a62f-1ed38d702809"],
Cell[159924, 3816, 405, 9, 23, "Message", "ExpressionUUID" -> \
"0a182373-b20c-4470-909c-f5716277bb6b"],
Cell[160332, 3827, 405, 9, 23, "Message", "ExpressionUUID" -> \
"c77214f0-65f9-42be-a9ed-16bd9ab7d614"],
Cell[160740, 3838, 404, 9, 23, "Message", "ExpressionUUID" -> \
"c1c1a9ae-76c9-4fa6-931e-d5cd370ca9af"],
Cell[161147, 3849, 226, 6, 32, "Output", "ExpressionUUID" -> \
"c71fee97-8da3-46b0-a87b-3f744a8a1ab7"]
}, Closed]],
Cell[CellGroupData[{
Cell[161410, 3860, 488, 12, 45, "Input", "ExpressionUUID" -> \
"b7cb57ac-7a98-4ee0-816b-ca5e87491400"],
Cell[161901, 3874, 1451, 24, 99, "Message", "ExpressionUUID" -> \
"67a6071c-4498-4206-a846-791045426085"],
Cell[163355, 3900, 1670, 27, 89, "Message", "ExpressionUUID" -> \
"34467fe4-5662-4862-be43-17da895a4289"],
Cell[165028, 3929, 1672, 27, 89, "Message", "ExpressionUUID" -> \
"c9069c58-61e4-476c-b941-c2ae011bb7ae"],
Cell[166703, 3958, 411, 9, 23, "Message", "ExpressionUUID" -> \
"e3a37467-8ea3-40a6-803c-88b3f08c58d1"],
Cell[167117, 3969, 4809, 68, 117, "Message", "ExpressionUUID" -> \
"650a1ff0-a0ea-4268-819b-7befdf1f34eb"],
Cell[171929, 4039, 400, 8, 23, "Message", "ExpressionUUID" -> \
"9181e312-0c7a-47f2-9d5b-e664e9bcd558"],
Cell[172332, 4049, 403, 9, 23, "Message", "ExpressionUUID" -> \
"c4b3b62d-91c7-4c96-9d1c-f2c71a7c5322"],
Cell[172738, 4060, 5419, 75, 139, "Message", "ExpressionUUID" -> \
"9caed366-3f5a-42c1-8ba8-3653e846b0c0"],
Cell[178160, 4137, 453, 10, 23, "Message", "ExpressionUUID" -> \
"56c9776c-02cb-4670-8cd1-059adce525a6"],
Cell[178616, 4149, 404, 9, 23, "Message", "ExpressionUUID" -> \
"2114a6c7-6db0-47a7-9a96-a741c6d14d12"],
Cell[179023, 4160, 403, 9, 23, "Message", "ExpressionUUID" -> \
"fe92e01e-252d-4aff-9e0f-59238b866d2e"],
Cell[179429, 4171, 5415, 77, 139, "Message", "ExpressionUUID" -> \
"e1c7a0b2-9b7c-4cda-b8d3-c466c4d2a6fd"],
Cell[184847, 4250, 403, 9, 23, "Message", "ExpressionUUID" -> \
"3707de70-a713-4f75-8ebe-f190c7cb15de"],
Cell[185253, 4261, 3084, 47, 88, "Message", "ExpressionUUID" -> \
"144516c4-1a34-430a-9a5a-a4fc34cbb369"],
Cell[188340, 4310, 3093, 48, 88, "Message", "ExpressionUUID" -> \
"e3aeecaf-79a6-47a5-93a8-3a52e8a8e1b4"],
Cell[191436, 4360, 3091, 48, 88, "Message", "ExpressionUUID" -> \
"eb40cd56-619c-4bda-b724-aa4ac8fbec72"],
Cell[194530, 4410, 3091, 48, 88, "Message", "ExpressionUUID" -> \
"fa742e36-9d7d-4b35-bc03-e3401970a43b"],
Cell[197624, 4460, 403, 9, 23, "Message", "ExpressionUUID" -> \
"6d7b6ebd-ca71-4f1b-aacf-a752ebbd2b75"],
Cell[198030, 4471, 4100, 62, 126, "Message", "ExpressionUUID" -> \
"fd9dae4e-5076-4065-aced-8a59a321a25f"],
Cell[202133, 4535, 3684, 55, 120, "Message", "ExpressionUUID" -> \
"dd174c24-f258-4e73-a901-a5a2e6c9c723"],
Cell[205820, 4592, 405, 9, 23, "Message", "ExpressionUUID" -> \
"f9e6ab42-c10b-4945-9f00-41cdb59fcf85"],
Cell[206228, 4603, 504, 10, 23, "Message", "ExpressionUUID" -> \
"0cd809b4-cdec-4de8-80a1-77e9a7d3e025"],
Cell[206735, 4615, 504, 10, 23, "Message", "ExpressionUUID" -> \
"b79086ce-4f8b-4341-8e0b-d3389afeced7"],
Cell[207242, 4627, 1468, 39, 41, "Output", "ExpressionUUID" -> \
"4d216e93-5336-4364-8112-526dfed257cd"]
}, Closed]],
Cell[CellGroupData[{
Cell[208747, 4671, 588, 14, 45, "Input", "ExpressionUUID" -> \
"7bafe8e9-a291-4930-8e23-949db9d5f8bc"],
Cell[CellGroupData[{
Cell[209360, 4689, 218, 5, 24, "Print", "ExpressionUUID" -> \
"94b7c56b-5eb6-4000-a5f0-7b35d7f8f863"],
Cell[209581, 4696, 225, 6, 24, "Print", "ExpressionUUID" -> \
"1e8073ed-a1d7-4821-a2b2-dd4562bb9590"],
Cell[209809, 4704, 238, 6, 24, "Print", "ExpressionUUID" -> \
"5b70e0f1-8bf3-4a8d-af3f-aa64ec312a86"],
Cell[210050, 4712, 258, 7, 26, "Print", "ExpressionUUID" -> \
"afdd2d44-ee16-42ba-b216-38ed36c16312"],
Cell[210311, 4721, 261, 7, 26, "Print", "ExpressionUUID" -> \
"1c511dfb-782d-4eeb-94a6-99462b3dad28"],
Cell[210575, 4730, 260, 7, 26, "Print", "ExpressionUUID" -> \
"3f86c2c8-e1d5-448d-81c5-54988ac44ed4"],
Cell[210838, 4739, 261, 7, 26, "Print", "ExpressionUUID" -> \
"dc042c0a-bd85-4c87-8dc1-307120b5eee9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211148, 4752, 156, 3, 44, "Subsection", "ExpressionUUID" -> \
"f4919897-5d59-47db-ae8c-5bc3e3ba170c"],
Cell[CellGroupData[{
Cell[211329, 4759, 1567, 44, 112, "Input", "ExpressionUUID" -> \
"78c77455-13e0-48ba-a132-d839194f9d85"],
Cell[CellGroupData[{
Cell[212921, 4807, 474, 10, 24, "Print", "ExpressionUUID" -> \
"8610a910-5729-4d12-9fc0-e64e57e189c4"],
Cell[213398, 4819, 486, 10, 24, "Print", "ExpressionUUID" -> \
"3386677d-5704-4e60-882e-6526fae8b7f2"],
Cell[213887, 4831, 488, 10, 24, "Print", "ExpressionUUID" -> \
"3ffd3ec0-60e8-4fb4-8a4c-c630f66e712a"],
Cell[214378, 4843, 499, 10, 26, "Print", "ExpressionUUID" -> \
"77b1caf9-9bac-4059-8248-a3812eb4dc19"],
Cell[214880, 4855, 494, 10, 26, "Print", "ExpressionUUID" -> \
"b9cb9fb6-5724-46ad-912e-a46270372819"],
Cell[215377, 4867, 496, 10, 26, "Print", "ExpressionUUID" -> \
"63610b21-66a2-4cee-bdbd-7e0d2b8f8196"],
Cell[215876, 4879, 479, 9, 26, "Print", "ExpressionUUID" -> \
"b0566fb9-7f26-4231-8ad3-d315576cbfc9"]
}, Open  ]],
Cell[216370, 4891, 10105, 298, 701, "Output", "ExpressionUUID" -> \
"1ad981f8-4a81-465c-a33d-90229a18dc3e"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226536, 5196, 209, 4, 65, "Section", "ExpressionUUID" -> \
"86951a24-ab79-4560-afa3-4e62cc9a67cc"],
Cell[226748, 5202, 248, 6, 34, "Input", "ExpressionUUID" -> \
"e813defc-93f9-4299-aaa1-8f4890bdb91a"],
Cell[CellGroupData[{
Cell[227021, 5212, 1452, 30, 98, "Input", "ExpressionUUID" -> \
"7e9c6d7d-da43-485b-b2c4-1e68fd918e68"],
Cell[228476, 5244, 597, 12, 41, "Message", "ExpressionUUID" -> \
"daf1f48b-7574-4f3e-92c7-eff6ab233cae"],
Cell[229076, 5258, 597, 12, 41, "Message", "ExpressionUUID" -> \
"749635c3-6ff5-473a-8d7f-64d1980223ec"],
Cell[229676, 5272, 597, 12, 41, "Message", "ExpressionUUID" -> \
"23215877-a4a7-44e9-b221-9fe8ef6f5126"],
Cell[230276, 5286, 544, 11, 23, "Message", "ExpressionUUID" -> \
"0242d653-7fdd-44d0-b573-72d1a3e5e743"],
Cell[230823, 5299, 94103, 3085, 5791, "Output", "ExpressionUUID" -> \
"eeb0c67e-f3cc-4218-a6b0-3417a2f30a90"],
Cell[324929, 8386, 15490, 275, 346, "Output", "ExpressionUUID" -> \
"ca01a17b-4e80-4e74-a8f8-1b776590bedb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340456, 8666, 1076, 25, 98, "Input", "ExpressionUUID" -> \
"07fbdff5-d4ee-4600-8284-d26eae67fdaa"],
Cell[341535, 8693, 455, 10, 23, "Message", "ExpressionUUID" -> \
"0cd6dc16-3bbb-49e8-8067-eef11b44d7ec"],
Cell[341993, 8705, 453, 10, 23, "Message", "ExpressionUUID" -> \
"9340d26f-0668-4ee6-978c-bde42d792aca"],
Cell[342449, 8717, 453, 10, 23, "Message", "ExpressionUUID" -> \
"945d75cf-21e9-465c-ad6c-129ee67b28aa"],
Cell[342905, 8729, 497, 10, 23, "Message", "ExpressionUUID" -> \
"b31819b6-2bae-4e33-ae29-8a1f835b8ce2"],
Cell[343405, 8741, 87347, 2734, 6201, "Output", "ExpressionUUID" -> \
"ce6fd6a3-faf3-411f-a66d-308c605b74db"],
Cell[430755, 11477, 10649, 192, 331, "Output", "ExpressionUUID" -> \
"f5ab6991-e02a-4ac6-95e0-92bff0db68c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441441, 11674, 1028, 25, 98, "Input", "ExpressionUUID" -> \
"faeb8fe3-ca9d-4f41-a487-dc106fbe8f44"],
Cell[442472, 11701, 387, 9, 23, "Message", "ExpressionUUID" -> \
"72d7c0ff-caf9-4a83-acc4-e600010a53d6"],
Cell[442862, 11712, 387, 9, 23, "Message", "ExpressionUUID" -> \
"02465b7c-b31b-40fc-bb22-bc3dfb8b0272"],
Cell[443252, 11723, 387, 9, 23, "Message", "ExpressionUUID" -> \
"3c398c02-f5d5-41ea-81e4-992fcaf4b6c4"],
Cell[443642, 11734, 431, 9, 23, "Message", "ExpressionUUID" -> \
"1d4bf80b-3f65-4bf6-96b8-a55b2c31d7db"],
Cell[444076, 11745, 482, 10, 41, "Message", "ExpressionUUID" -> \
"e3333fc5-c73b-42e2-99b6-c5ad2fde6efe"],
Cell[444561, 11757, 484, 10, 41, "Message", "ExpressionUUID" -> \
"98bffef4-73db-46cb-b32c-30cd1502134a"],
Cell[445048, 11769, 484, 10, 41, "Message", "ExpressionUUID" -> \
"3f76e355-8272-4604-a1fd-c9c330b91736"],
Cell[445535, 11781, 431, 9, 23, "Message", "ExpressionUUID" -> \
"5c16f737-ae24-47df-b479-cc8e21e25b93"],
Cell[445969, 11792, 94141, 3017, 6903, "Output", "ExpressionUUID" -> \
"0df28c67-9e2d-4c43-9abb-5ad28eaec904"],
Cell[540113, 14811, 15688, 279, 339, "Output", "ExpressionUUID" -> \
"c55a5067-4270-4226-8912-f4931110932e"]
}, Open  ]]
}, Open  ]]
}
]
*)


